Modeling Growth Paths of Interacting Crack Pairs in Elastic Media

The problem of predicting the growth of a system of cracks, each crack influencing the growth of the others, arises in multiple fields. We develop an analytical framework toward this aim, which we apply to the `En-Passant' family of crack growth problems, in which a pair of initially parallel, offset cracks propagate nontrivially toward each other under far-field opening stress. We utilize boundary integral and perturbation methods of linear elasticity, Linear Elastic Fracture Mechanics, and common crack opening criteria to calculate the first analytical model for curved En-Passant crack paths. The integral system is reduced under a hierarchy of approximations, producing three methods of increasing simplicity for computing crack paths. The last such method is a major highlight of this work, using an asymptotic matching argument to predict crack paths based on superposition of simple, single-crack fields. Within the corresponding limits of the three methods, all three are shown to agree with each other. We provide comparisons to exact results and existing experimental data to verify certain approximation steps.

==> Figures/Pythons/.ipynb_checkpoints/Untitled-checkpoint.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 0
}


==> Figures/Pythons/.ipynb_checkpoints/Untitled1-checkpoint.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 0
}


==> Figures/Pythons/.ipynb_checkpoints/Untitled2-checkpoint.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 0
}


==> Figures/Pythons/.ipynb_checkpoints/Untitled3-checkpoint.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 0
}


==> Figures/Pythons/CloseFieldCheck.py <==
import matplotlib.pyplot as plt
from pylab import *
from matplotlib.offsetbox import AnnotationBbox, OffsetImage
from matplotlib._png import read_png
from matplotlib import rc, font_manager
#rom numpy import arange
from matplotlib.pyplot import figure, axes, plot, xlabel, ylabel, title, \
grid, savefig, show
#This file plots for the point A of two cracks with angle!
close('all')
#The results for exact solution
#H=1 and S=1
x=arange(0.03,1,0.03)
Sex11=[3.83986, 2.54237, 1.9837, 1.66087, 1.4482, 1.29751, 1.18587, 1.10084, \
1.03501, 0.983677, 0.943689, 0.912846, 0.889558, 0.872643, 0.861195, \
0.854503, 0.851993, 0.853191, 0.857692, 0.865141, 0.875219, 0.887631, \
0.902099, 0.918354, 0.936136, 0.955188, 0.975255, 0.996087, 1.01744, \
1.03906, 1.06073, 1.08222, 1.10332]
KI=1.99455
bI=1.76939
Sas11=KI/sqrt(2*pi*x)+bI/sqrt(2*pi)*sqrt(x)
#Match results
figure(1)
hold(True)
im=read_png('SandH.png')
imageBox=OffsetImage(im,zoom=0.38)
xy=[0.75,2.4]
ab = AnnotationBbox(imageBox, xy,
    xybox=(5., -5.),
    xycoords='data',
    boxcoords="offset points")                                  
fig = gcf()
fig.clf()
ax=subplot(111)
ax.add_artist(ab)
font = {'family' : 'Verdana',
        'color'  : 'black',
        'weight' : 'normal',
        'size'   : 25,       
        }
#defiing the style for the graph
#PLOTS
rc('font', size=18,family= 'Verdana')
rcParams['xtick.major.pad']='15'
rcParams['ytick.major.pad']='15'
plalf1=plot(x, Sex11,'-',color='black',label='Exact',linewidth=3.0)
plalf1=plot(x, Sas11,'--',color='black',linewidth=2.0,label=r'$\frac{k_I}{\sqrt{2 \pi x}}+b_I\sqrt{\frac{x}{2 \pi}}$')
   
grid(True)
#GRID
xticklines = getp(gca(), 'xticklines')
yticklines = getp(gca(), 'yticklines')
xgridlines = getp(gca(), 'xgridlines')
ygridlines = getp(gca(), 'ygridlines')
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(xticklines, 'linewidth', 1)
setp(yticklines, 'linewidth', 1)
setp(xgridlines, 'linestyle', '-.')
setp(ygridlines, 'linestyle', '-.')
setp(yticklabels, 'color', 'black', fontsize='17')
setp(xticklabels, 'color', 'black', fontsize='17')
#TITLE
#title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)
xlabel(r'$\frac{x}{a}$', fontsize='30')
#xlim([0,1.5])
ylabel(r'$\frac{\sigma_y}{\sigma_y^{\infty}}$', fontsize='30')
ylim([0,3])
#Legends
legend1=legend(loc=4)
for label in legend1.get_texts():
    label.set_fontsize('18')

x=arange(0.03,1,0.03)
Sex11=[4.43158, 3.24125, 2.72761, 2.42929, 2.23088, 2.08808, 1.97977, \
1.89444, 1.82523, 1.76773, 1.71898, 1.67688, 1.6399, 1.60687, \
1.57691, 1.54929, 1.52343, 1.49886, 1.47516, 1.452, 1.42908, 1.40615, \
1.38299, 1.35943, 1.33532, 1.31053, 1.28497, 1.2586, 1.23136, \
1.20325, 1.1743, 1.14454, 1.11405]
KI=1.82697
bI=1.41672
Sas11=KI/sqrt(2*pi*x)+bI/sqrt(2*pi)*sqrt(x)
#Match results
figure(2)
hold(True)

font = {'family' : 'Verdana',
        'color'  : 'black',
        'weight' : 'normal',
        'size'   : 25,       
        }
#defiing the style for the graph
#PLOTS
rc('font', size=18,family= 'Verdana')
rcParams['xtick.major.pad']='15'
rcParams['ytick.major.pad']='15'
plalf1=plot(x, Sex11,'-',color='black',label='Exact',linewidth=3.0)
plalf1=plot(x, Sas11,'--',color='black',linewidth=2.0,label=r'$\frac{k_I}{\sqrt{2 \pi x}}+b_I\sqrt{\frac{x}{2 \pi}}$')
   
grid(True)
#GRID
xticklines = getp(gca(), 'xticklines')
yticklines = getp(gca(), 'yticklines')
xgridlines = getp(gca(), 'xgridlines')
ygridlines = getp(gca(), 'ygridlines')
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(xticklines, 'linewidth', 1)
setp(yticklines, 'linewidth', 1)
setp(xgridlines, 'linestyle', '-.')
setp(ygridlines, 'linestyle', '-.')
setp(yticklabels, 'color', 'black', fontsize='17')
setp(xticklabels, 'color', 'black', fontsize='17')
#TITLE
#title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)
xlabel(r'$\frac{x}{a}$', fontsize='30')
#xlim([0,1.5])
ylabel(r'$\frac{\sigma_y}{\sigma_y^{\infty}}$', fontsize='30')
ylim([0,3])
#Legends
legend1=legend(loc=4)
for label in legend1.get_texts():
    label.set_fontsize('18')
x=arange(0.03,1,0.03)
Sex11=[4.25293, 3.07978, 2.57215, 2.27641, 2.07912, 1.93676, 1.82859, \
1.74334, 1.6743, 1.61721, 1.5692, 1.52828, 1.49299, 1.46229, 1.43535, \
1.41155, 1.39041, 1.37153, 1.35459, 1.33935, 1.32557, 1.31309, \
1.30176, 1.29144, 1.28204, 1.27346, 1.26563, 1.25847, 1.25192, \
1.24593, 1.24046, 1.23547, 1.23091]
KI=1.79591
bI=1.35963
Sas11=KI/sqrt(2*pi*x)+bI/sqrt(2*pi)*sqrt(x)
#Match results
figure(3)
hold(True)

font = {'family' : 'Verdana',
        'color'  : 'black',
        'weight' : 'normal',
        'size'   : 25,       
        }
#defiing the style for the graph
#PLOTS
rc('font', size=18,family= 'Verdana')
rcParams['xtick.major.pad']='15'
rcParams['ytick.major.pad']='15'
plalf1=plot(x, Sex11,'-',color='black',label='Exact',linewidth=3.0)
plalf1=plot(x, Sas11,'--',color='black',linewidth=2.0,label=r'$\frac{k_I}{\sqrt{2 \pi x}}+b_I\sqrt{\frac{x}{2 \pi}}$')
   
grid(True)
#GRID
xticklines = getp(gca(), 'xticklines')
yticklines = getp(gca(), 'yticklines')
xgridlines = getp(gca(), 'xgridlines')
ygridlines = getp(gca(), 'ygridlines')
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(xticklines, 'linewidth', 1)
setp(yticklines, 'linewidth', 1)
setp(xgridlines, 'linestyle', '-.')
setp(ygridlines, 'linestyle', '-.')
setp(yticklabels, 'color', 'black', fontsize='17')
setp(xticklabels, 'color', 'black', fontsize='17')
#TITLE
#title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)
xlabel(r'$\frac{x}{a}$', fontsize='30')
#xlim([0,1.5])
ylabel(r'$\frac{\sigma_y}{\sigma_y^{\infty}}$', fontsize='30')
ylim([0,3])
#Legends
legend1=legend(loc=4)
for label in legend1.get_texts():
    label.set_fontsize('18')


show()


==> Figures/Pythons/CrackPath.py <==
#import matplotlib.pyplot as plt
from pylab import *
#from matplotlib.offsetbox import AnnotationBbox, OffsetImage
#from matplotlib._png import read_png
#from matplotlib import rc, font_manager
#rom numpy import arange
#from matplotlib.pyplot import figure, axes, plot, xlabel, ylabel, title, \
#grid, savefig, show
#This file plots for the point A of two cracks with angle!
close('all')
def lam(alf,bet, gam,x):
    y= alf*x+bet*x**1.5+gam*x**2
    return y
#The results for exact solution
#The results are kI-kIo
# k2=0.5
#First solution
H=[0., 1., 2., 3., 4., 5., 6., 7., 8., 9., 10., 11., 12., 13., 14., 15., \
16., 17., 18., 19., 20., 21., 22., 23., 24., 25., 26., 27., 28., 29., \
30.]

# k2=0.5
#First solution
#H=5
alf1=[-0.00669808, 0.00774121, 0.0115659, \
 0.00639932, 0.00345312, 0.00199362, 0.00123375]
bet1=[0,0.00858817, -0.0078974, -0.0128586, -0.00703907, \
 -0.00371757, -0.00208878, -0.00125243]
gam1=[-0.00799607,  0.00592559, \
 0.0129186, 0.00745136, 0.00402023, 0.00228439, 0.00137951]
#S=5
alf2=[ 0.0529256,  0.00774121, -0.00164801, -0.00124172, \
 -0.000722479, -0.000433588, -0.000275219]
bet2=[-0.0597221, -0.0078974, 0.00250671, \
 0.00173684, 0.0010022,0.000603068, 0.000385019]
gam2=[ 0.0610707,0.00592559, -0.00271474, \
 -0.00179418, -0.0010337, -0.000623786, -0.00039946]
#T=[-0.5,0,0.5]
#alf1=[-0.00669808, 0.00123375]
#bet1=[0.00858817, -0.00125243]
#gam1=[-0.00799607, 0.00137951]
#second solution 
#x and ys
#x= arange(0,0.21,0.01)
#y1= alf1[0]*x+bet1[0]*(sqrt(x)**3) + gam1[0]*x**2
figure(1)
hold(True)
font = {'family' : 'Verdana',
        'color'  : 'black',
        'weight' : 'normal',
        'size'   : 25,       
        }
lin=['-p','.-','-o','-v','-x','-*','-s']
x= arange(0,0.5,0.01)
for i in range(len(alf1)):
    y=lam(alf1[i],bet1[i],gam1[i],x)
    plot(x, y,lin[i], color='black',linewidth=1)
    


figure(2)
hold(True)
lin=['-p','.-','-o','-v','-x','->','-s']
x= arange(0,0.5,0.01)
for i in range(len(alf1)):
    y=lam(alf2[i],bet2[i],gam2[i],x)
    plot(x, y,lin[i], color='black',linewidth=1)
    


##PLOTS
#rc('font', size=18,family= 'Verdana')
#rcParams['xtick.major.pad']='15'
#rcParams['ytick.major.pad']='15'

#plot(x, y11,'-', color='black',linewidth=2.0)#,label=r'$\frac{\sigma_x}{\sigma_y}=-0.5$')
#plot(x, y12,'-', color='black',linewidth=2.0)#,label=r'$\frac{\sigma_x}{\sigma_y}=0$')

#   
#plkI20E=plot(D, kIk22E,'o',color='black')
#text(0.12,0.00025,r'$\frac{\sigma_x}{\sigma_y}=-0.5$',fontsize=22,color='black') #Text in the plot
#text(0.12,0.00001,r'$\frac{\sigma_x}{\sigma_y}=0.0$',fontsize=22,color='black') #Text in the plot
#text(0.12,-0.00025,r'$\frac{\sigma_x}{\sigma_y}=+0.5$',fontsize=22,color='black') #Text in the plot
#setp(xticklines, [])
#grid(True)
#GRID
#xticklines = getp(gca(), 'xticklines')
#yticklines = getp(gca(), 'yticklines')
#xgridlines = getp(gca(), 'xgridlines')
#ygridlines = getp(gca(), 'ygridlines')
#xticklabels = getp(gca(), 'xticklabels')
#yticklabels = getp(gca(), 'yticklabels')
#setp(xticklines, 'linewidth', 1)
#setp(yticklines, 'linewidth', 1)
#setp(xgridlines, 'linestyle', '-.')
#setp(ygridlines, 'linestyle', '-.')
#setp(yticklabels, 'color', 'black', fontsize='17')
#setp(xticklabels, 'color', 'black', fontsize='17')
#TITLE
#title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)

#xlabel(r'$\frac{S}{a}$',fontsize='30')
xlim([-0.1,max(x+0.01)])
##ylabel(r'$\alpha$', fontsize='30')
#ylim([-0.0008,0.00005])
##Legends
#legend1=legend(loc=3)
#for label in legend1.get_texts():
#    label.set_fontsize('18')
#frame=legend.get_frame()
#frame.set_facecolor('0.7')



show()


==> Figures/Pythons/Error-verOld.py <==
import matplotlib.pyplot as plt
from pylab import *
#from matplotlib.offsetbox import AnnotationBbox, OffsetImage
#from matplotlib._png import read_png
#from matplotlib import rc
#rom numpy import arange
#from matplotlib.pyplot import figure, axes, plot, xlabel, ylabel, title, \
#grid, savefig, show
#This file plots for the point A of two cracks with angle!
close('all')
#def guess(unistr):
#    return ''.join([value for u in unistr
#                    for key,value in DIGIT.iteritems()
#                    if key in UD.name(u)])

DIGIT = {
    'MINUS': u'-',
    'ZERO': u'0',
    'ONE': u'1',
    'TWO': u'2',
    'THREE': u'3',
    'FOUR': u'4',
    'FIVE': u'5',
    'SIX': u'6',
    'SEVEN': u'7',
    'EIGHT': u'8',
    'NINE': u'9',
    'STOP': u'.'
    }
#The results for exact solution
x1=[0.001, 0.021, 0.041, 0.061, 0.081, 0.101, 0.121, 0.141, 0.161, 0.181, \
0.201, 0.221, 0.241, 0.261, 0.281, 0.301, 0.321, 0.341, 0.361, 0.381, \
0.401, 0.421, 0.441, 0.461, 0.481, 0.501, 0.521, 0.541, 0.561, 0.581, \
0.601, 0.621, 0.641, 0.661, 0.681, 0.701, 0.721, 0.741, 0.761, 0.781, \
0.801, 0.821, 0.841, 0.861, 0.881, 0.901, 0.921, 0.941, 0.961, 0.981, \
1.001, 1.021, 1.041, 1.061, 1.081, 1.101, 1.121, 1.141, 1.161, 1.181, \
1.201, 1.221, 1.241, 1.261, 1.281, 1.301, 1.321, 1.341, 1.361, 1.381, \
1.401, 1.421, 1.441, 1.461, 1.481, 1.501, 1.521, 1.541, 1.561, 1.581, \
1.601, 1.621, 1.641, 1.661, 1.681, 1.701, 1.721, 1.741, 1.761, 1.781, \
1.801, 1.821, 1.841, 1.861, 1.881, 1.901, 1.921, 1.941, 1.961, 1.981];

#S=5, H=15
Eouter=[0.944887, 0.758266, 0.672181, 0.610416, 0.5616, 0.521155, 0.486676, \
0.456709, 0.430293, 0.406755, 0.385598, 0.366448, 0.349012, 0.333056, \
0.318392, 0.304862, 0.292338, 0.280709, 0.269882, 0.259777, 0.250325, \
0.241466, 0.233146, 0.22532, 0.217945, 0.210986, 0.20441, 0.198187, \
0.192292, 0.1867, 0.18139, 0.176343, 0.171541, 0.166968, 0.162608, \
0.15845, 0.15448, 0.150687, 0.14706, 0.14359, 0.140267, 0.137084, \
0.134033, 0.131107, 0.128299, 0.125603, 0.123013, 0.120523, 0.11813, \
0.115828, 0.113613, 0.11148, 0.109426, 0.107447, 0.10554, 0.103702, \
0.10193, 0.10022, 0.0985701, 0.0969781, 0.0954413, 0.0939574, \
0.0925245, 0.0911404, 0.0898033, 0.0885113, 0.0872629, 0.0860562, \
0.08489, 0.0837626, 0.0826727, 0.081619, 0.0806003, 0.0796154, \
0.0786631, 0.0777424, 0.0768524, 0.0759919, 0.0751602, 0.0743563, \
0.0735795, 0.0728289, 0.0721037, 0.0714034, 0.0707271, 0.0700743, \
0.0694444, 0.0688367, 0.0682508, 0.067686, 0.067142, 0.0666182, \
0.0661141, 0.0656295, 0.0651638, 0.0647167, 0.0642878, 0.0638768, \
0.0634835, 0.0631074]


#
Einner=[0.00709589, 0.0304183, 0.0402514, 0.0466104, 0.0510365, 0.0541645, \
0.0563344, 0.0577559, 0.0585698, 0.0588762, 0.0587497, 0.0582476, \
0.0574149, 0.0562878, 0.0548959, 0.0532637, 0.0514116, 0.0493569, \
0.0471143, 0.0446965, 0.0421141, 0.0393768, 0.0364925, 0.0334683, \
0.0303105, 0.0270244, 0.0236147, 0.0200855, 0.0164405, 0.0126827, \
0.00881479, 0.00483918, 0.000757838, -0.00342755, -0.00771555, \
-0.012105, -0.016595, -0.0211847, -0.0258736, -0.0306614, -0.0355479, \
-0.040533, -0.0456169, -0.0507997, -0.0560818, -0.0614638, \
-0.0669463, -0.07253, -0.0782157, -0.0840044, -0.0898971, -0.0958949, \
-0.101999, -0.108211, -0.114533, -0.120965, -0.127509, -0.134167, \
-0.140941, -0.147833, -0.154845, -0.161979, -0.169236, -0.17662, \
-0.184133, -0.191776, -0.199553, -0.207467, -0.215519, -0.223714, \
-0.232053, -0.240541, -0.249179, -0.257973, -0.266924, -0.276036, \
-0.285314, -0.294761, -0.304381, -0.314178, -0.324157, -0.334321, \
-0.344675, -0.355225, -0.365974, -0.376928, -0.388093, -0.399473, \
-0.411074, -0.422903, -0.434964, -0.447266, -0.459813, -0.472613, \
-0.485672, -0.498999, -0.5126, -0.526484, -0.540658, -0.555132]
#The results are kI-kIo
#H=10



#Match results


figure(1)
hold(True)



#defiing the style for the graph

#PLOTS
#rc('font', size=18,family= 'Verdana')
#rcParams['xtick.major.pad']='15'
#rcParams['ytick.major.pad']='15'

plalf1=plot(x1, Einner,'-',color='black',linewidth=2.0,label=r'$e_{inner}$')
plalf1=plot(x1, Eouter,'--',color='black',linewidth=2.0,label=r'$e_{outer}$')
#vlines(x1[79],0.00,0.00025,linestyles='solid',linewidth=2.0)
#text(1,-0.03,r'$S=2,H=5$',fontsize=20,color='black') #Text in the plot
grid(True)
#GRID
xticklines = getp(gca(), 'xticklines')
yticklines = getp(gca(), 'yticklines')
xgridlines = getp(gca(), 'xgridlines')
ygridlines = getp(gca(), 'ygridlines')
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(xticklines, 'linewidth', 1)
setp(yticklines, 'linewidth', 1)
setp(xgridlines, 'linestyle', '-.')
setp(ygridlines, 'linestyle', '-.')
setp(yticklabels, 'color', 'black', fontsize='15')
setp(xticklabels, 'color', 'black', fontsize='15')
#TITLE
#title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)

xlabel(r'$\frac{x}{a}$', fontsize='30')
#xlim([0,1.5])
ylabel(r'$\frac{e_{inner/outer}(x)}{\sigma_{xy}(x)}$', fontsize='30')
ylim([-1,1])
#Legends
legend1=legend(loc=1)
for label in legend1.get_texts():
    label.set_fontsize('18')
#frame=legend.get_frame()
#frame.set_facecolor('0.7')
#S=5, H=20
Eouter=[0.867551, 0.540655, 0.431966, 0.365184, 0.317877, 0.281885, 0.253272, \
0.229831, 0.210198, 0.193473, 0.179033, 0.166429, 0.155324, 0.145465, \
0.136653, 0.128731, 0.121573, 0.115076, 0.109154, 0.103737, \
0.0987659, 0.0941898, 0.0899659, 0.0860572, 0.0824317, 0.0790618, \
0.075923, 0.072994, 0.0702562, 0.0676928, 0.0652891, 0.0630319, \
0.0609093, 0.0589108, 0.0570269, 0.0552489, 0.0535691, 0.0519804, \
0.0504765, 0.0490514, 0.0476998, 0.0464169, 0.0451981, 0.0440395, \
0.0429372, 0.0418878, 0.040888, 0.039935, 0.0390259, 0.0381584, \
0.0373299, 0.0365385, 0.035782, 0.0350586, 0.0343667, 0.0337045, \
0.0330706, 0.0324636, 0.0318822, 0.0313253, 0.0307917, 0.0302803, \
0.0297904, 0.0293209, 0.0288711, 0.0284403, 0.0280278, 0.0276331, \
0.0272555, 0.0268948, 0.0265506, 0.0262226, 0.0259106, 0.0256145, \
0.0253346, 0.0250708, 0.0248238, 0.024594, 0.0243824, 0.0241901, \
0.024019, 0.0238714, 0.0237505, 0.0236607, 0.0236082, 0.0236021, \
0.0236556, 0.0237888, 0.0240341, 0.0244468, 0.025129, 0.0262926, \
0.02846, 0.02833621, 0.02822042, 0.02802864, 0.028000422952, 0.0280814157, \
0.0112182, 0.0127792]

Einner=[0.0850011, 0.29517, 0.36557, 0.409234, 0.440519, 0.464636, 0.484096, \
0.500303, 0.514122, 0.526124, 0.536701, 0.546137, 0.554642, 0.562373, \
0.569456, 0.575986, 0.582042, 0.587686, 0.59297, 0.597936, 0.60262, \
0.607051, 0.611254, 0.615251, 0.61906, 0.622695, 0.626171, 0.629498, \
0.632686, 0.635743, 0.638677, 0.641493, 0.644196, 0.646792, 0.649282, \
0.651671, 0.65396, 0.656151, 0.658245, 0.660243, 0.662145, 0.663951, \
0.66566, 0.66727, 0.668781, 0.67019, 0.671495, 0.672692, 0.673779, \
0.674752, 0.675605, 0.676334, 0.676934, 0.677397, 0.677716, 0.677884, \
0.677891, 0.677728, 0.677383, 0.676843, 0.676094, 0.67512, 0.673904, \
0.672424, 0.670659, 0.668581, 0.666161, 0.663364, 0.660152, 0.656478, \
0.65229, 0.647525, 0.642111, 0.635961, 0.628972, 0.62102, 0.611954, \
0.60159, 0.5897, 0.575995, 0.560112, 0.541578, 0.519776, 0.493874, \
0.462732, 0.424741, 0.377556, 0.317617, 0.239248, 0.132814, \
-0.0194703, -0.254457, -0.662981, -1.5458, -4.84999,-4.84999, \
-4.17006, -2.7201, -2.15826, -1.86043]
Einner=[el-0.00352745 for el in Einner]
figure(2)
hold(True)


plalf1=plot(x1, Einner,'-',color='black',linewidth=2.0,label=r'$e_{inner}$')
plalf1=plot(x1, Eouter,'--',color='black',linewidth=2.0,label=r'$e_{outer}$')
#vlines(x1[79],0.00,0.00025,linestyles='solid',linewidth=2.0)
#text(1,-0.03,r'$S=2,H=0.1$',fontsize=20,color='black') #Text in the plot
grid(True)
##GRID
xticklines = getp(gca(), 'xticklines')
yticklines = getp(gca(), 'yticklines')
xgridlines = getp(gca(), 'xgridlines')
ygridlines = getp(gca(), 'ygridlines')
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(xticklines, 'linewidth', 1)
setp(yticklines, 'linewidth', 1)
setp(xgridlines, 'linestyle', '-.')
setp(ygridlines, 'linestyle', '-.')
setp(yticklabels, 'color', 'black', fontsize='15')
setp(xticklabels, 'color', 'black', fontsize='15')
##TITLE
##title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)
#
xlabel(r'$\frac{x}{a}$', fontsize='30')
##xlim([0,1.5])
ylabel(r'$\frac{e_{inner/outer}(x)}{\sigma_{xy}(x)}$', fontsize='30')
ylim([-1,1])
##Legends
legend1=legend(loc=1)
for label in legend1.get_texts():
    label.set_fontsize('18')

#show()


==> Figures/Pythons/Error.py <==
import matplotlib.pyplot as plt
from pylab import *
#from matplotlib.offsetbox import AnnotationBbox, OffsetImage
#from matplotlib._png import read_png
#from matplotlib import rc
#rom numpy import arange
#from matplotlib.pyplot import figure, axes, plot, xlabel, ylabel, title, \
#grid, savefig, show
#This file plots for the point A of two cracks with angle!
close('all')
#def guess(unistr):
#    return ''.join([value for u in unistr
#                    for key,value in DIGIT.iteritems()
#                    if key in UD.name(u)])

DIGIT = {
    'MINUS': u'-',
    'ZERO': u'0',
    'ONE': u'1',
    'TWO': u'2',
    'THREE': u'3',
    'FOUR': u'4',
    'FIVE': u'5',
    'SIX': u'6',
    'SEVEN': u'7',
    'EIGHT': u'8',
    'NINE': u'9',
    'STOP': u'.'
    }
#The results for exact solution
#H=10 S=15
x1=[0.001, 0.021, 0.041, 0.061, 0.081, 0.101, 0.121, 0.141, 0.161, 0.181, \
0.201, 0.221, 0.241, 0.261, 0.281, 0.301, 0.321, 0.341, 0.361, 0.381, \
0.401, 0.421, 0.441, 0.461, 0.481, 0.501, 0.521, 0.541, 0.561, 0.581, \
0.601, 0.621, 0.641, 0.661, 0.681, 0.701, 0.721, 0.741, 0.761, 0.781, \
0.801, 0.821, 0.841, 0.861, 0.881, 0.901, 0.921, 0.941, 0.961, 0.981, \
1.001, 1.021, 1.041, 1.061, 1.081, 1.101, 1.121, 1.141, 1.161, 1.181, \
1.201, 1.221, 1.241, 1.261, 1.281, 1.301, 1.321, 1.341, 1.361, 1.381, \
1.401, 1.421, 1.441, 1.461, 1.481, 1.501, 1.521, 1.541, 1.561, 1.581, \
1.601, 1.621, 1.641, 1.661, 1.681, 1.701, 1.721, 1.741, 1.761, 1.781, \
1.801, 1.821, 1.841, 1.861, 1.881, 1.901, 1.921, 1.941, 1.961, 1.981, \
2.001, 2.021, 2.041, 2.061, 2.081, 2.101, 2.121, 2.141, 2.161, 2.181, \
2.201, 2.221, 2.241, 2.261, 2.281, 2.301, 2.321, 2.341, 2.361, 2.381, \
2.401, 2.421, 2.441, 2.461, 2.481, 2.501, 2.521, 2.541, 2.561, 2.581, \
2.601, 2.621, 2.641, 2.661, 2.681, 2.701, 2.721, 2.741, 2.761, 2.781, \
2.801, 2.821, 2.841, 2.861, 2.881, 2.901, 2.921, 2.941, 2.961, 2.981];

#S=5, H=15
x=[0.001, 0.051, 0.101, 0.151, 0.201, 0.251, 0.301, 0.351, 0.401, 0.451, \
0.501, 0.551, 0.601, 0.651, 0.701, 0.751, 0.801, 0.851, 0.901, 0.951, \
1.001, 1.051, 1.101, 1.151, 1.201, 1.251, 1.301, 1.351, 1.401, 1.451, \
1.501, 1.551, 1.601, 1.651, 1.701, 1.751, 1.801, 1.851, 1.901, 1.951, \
2.001, 2.051, 2.101, 2.151, 2.201, 2.251, 2.301, 2.351, 2.401, 2.451, \
2.501, 2.551, 2.601, 2.651, 2.701, 2.751, 2.801, 2.851, 2.901, 2.951, \
3.001, 3.051, 3.101, 3.151, 3.201, 3.251, 3.301, 3.351, 3.401, 3.451, \
3.501, 3.551, 3.601, 3.651, 3.701, 3.751, 3.801, 3.851, 3.901, 3.951, \
4.001, 4.051, 4.101, 4.151, 4.201, 4.251, 4.301, 4.351, 4.401, 4.451, \
4.501, 4.551, 4.601, 4.651, 4.701, 4.751, 4.801, 4.851, 4.901, 4.951]
Eouter=[-0.0218935, -0.00226513, -0.00139054, -0.0010154, -0.000799597, \
-0.000657488, -0.000556207, -0.00048015, -0.000420869, -0.000373352, \
-0.000334423, -0.000301967, -0.000274514, -0.00025101, -0.000230679, \
-0.000212935, -0.00019733, -0.000183512, -0.000171201, -0.000160173, \
-0.000150247, -0.000141273, -0.000133127, -0.000125704, -0.000118919, \
-0.000112696, -0.000106973, -0.000101695, -0.0000968159, \
-0.0000922943, -0.0000880951, -0.0000841873, -0.0000805436, \
-0.0000771399, -0.000073955, -0.0000709698, -0.0000681677, \
-0.0000655334, -0.0000630535, -0.0000607158, -0.0000585094, \
-0.0000564243, -0.0000544516, -0.0000525833, -0.0000508117, \
-0.0000491304, -0.0000475331, -0.0000460141, -0.0000445684, \
-0.0000431912, -0.0000418781, -0.0000406252, -0.0000394288, \
-0.0000382854, -0.000037192, -0.0000361456, -0.0000351435, \
-0.0000341832, -0.0000332624, -0.0000323788, -0.0000315306, \
-0.0000307158, -0.0000299326, -0.0000291794, -0.0000284547, \
-0.000027757, -0.0000270851, -0.0000264375, -0.0000258132, \
-0.000025211, -0.00002463, -0.000024069, -0.0000235272, \
-0.0000230037, -0.0000224976, -0.0000220083, -0.0000215349, \
-0.0000210768, -0.0000206333, -0.0000202039, -0.0000197878, \
-0.0000193845, -0.0000189936, -0.0000186145, -0.0000182467, \
-0.0000178899, -0.0000175435, -0.0000172071, -0.0000168804, \
-0.000016563, -0.0000162545, -0.0000159547, -0.0000156631, \
-0.0000153795, -0.0000151036, -0.0000148352, -0.0000145738, \
-0.0000143194, -0.0000140716, -0.0000138302]


#
Einner=[-1.31916*10**-7, -6.72773*10**-6, -0.0000133235, -0.0000199194, \
-0.0000265152, -0.000033111, -0.0000397068, -0.0000463026, \
-0.0000528984, -0.0000594943, -0.0000660901, -0.0000726859, \
-0.0000792817, -0.0000858775, -0.0000924733, -0.0000990692, \
-0.000105665, -0.000112261, -0.000118857, -0.000125452, -0.000132048, \
-0.000138644, -0.00014524, -0.000151836, -0.000158431, -0.000165027, \
-0.000171623, -0.000178219, -0.000184815, -0.000191411, -0.000198006, \
-0.000204602, -0.000211198, -0.000217794, -0.00022439, -0.000230985, \
-0.000237581, -0.000244177, -0.000250773, -0.000257369, -0.000263965, \
-0.00027056, -0.000277156, -0.000283752, -0.000290348, -0.000296944, \
-0.000303539, -0.000310135, -0.000316731, -0.000323327, -0.000329923, \
-0.000336519, -0.000343114, -0.00034971, -0.000356306, -0.000362902, \
-0.000369498, -0.000376093, -0.000382689, -0.000389285, -0.000395881, \
-0.000402477, -0.000409072, -0.000415668, -0.000422264, -0.00042886, \
-0.000435456, -0.000442052, -0.000448647, -0.000455243, -0.000461839, \
-0.000468435, -0.000475031, -0.000481626, -0.000488222, -0.000494818, \
-0.000501414, -0.00050801, -0.000514606, -0.000521201, -0.000527797, \
-0.000534393, -0.000540989, -0.000547585, -0.00055418, -0.000560776, \
-0.000567372, -0.000573968, -0.000580564, -0.00058716, -0.000593755, \
-0.000600351, -0.000606947, -0.000613543, -0.000620139, -0.000626734, \
-0.00063333, -0.000639926, -0.000646522, -0.000653118]
EinnerExac=[0, -2.76498*10**-6, -5.38841*10**-6, -8.00207*10**-6, \
-0.0000106058, -0.0000131996, -0.0000157832, -0.0000183565, \
-0.0000209195, -0.0000234719, -0.0000260137, -0.0000285446, \
-0.0000310647, -0.0000335737, -0.0000360716, -0.0000385581, \
-0.0000410332, -0.0000434968, -0.0000459486, -0.0000483887, \
-0.0000508167, -0.0000532327, -0.0000556364, -0.0000580278, \
-0.0000604067, -0.0000627729, -0.0000651264, -0.0000674669, \
-0.0000697945, -0.0000721088, -0.0000744098, -0.0000766974, \
-0.0000789714, -0.0000812317, -0.0000834781, -0.0000857105, \
-0.0000879287, -0.0000901327, -0.0000923222, -0.0000944972, \
-0.0000966575, -0.0000988029, -0.000100933, -0.000103049, \
-0.000105149, -0.000107233, -0.000109302, -0.000111356, -0.000113393, \
-0.000115415, -0.00011742, -0.000119409, -0.000121382, -0.000123338, \
-0.000125278, -0.0001272, -0.000129106, -0.000130995, -0.000132866, \
-0.000134719, -0.000136556, -0.000138374, -0.000140175, -0.000141957, \
-0.000143722, -0.000145468, -0.000147195, -0.000148904, -0.000150594, \
-0.000152266, -0.000153918, -0.000155551, -0.000157165, -0.000158759, \
-0.000160334, -0.000161888, -0.000163423, -0.000164938, -0.000166432, \
-0.000167907, -0.00016936, -0.000170793, -0.000172205, -0.000173596, \
-0.000174966, -0.000176315, -0.000177642, -0.000178947, -0.000180231, \
-0.000181493, -0.000182733, -0.000183951, -0.000185146, -0.000186319, \
-0.000187469, -0.000188597, -0.000189701, -0.000190783, -0.000191841, \
-0.000192876, -0.000193887, -0.000194875, -0.000195839, -0.000196779, \
-0.000197694, -0.000198586, -0.000199453, -0.000200295, -0.000201113, \
-0.000201906, -0.000202674, -0.000203417, -0.000204134, -0.000204826, \
-0.000205493, -0.000206133, -0.000206748, -0.000207337, -0.0002079, \
-0.000208436, -0.000208946, -0.000209429, -0.000209885, -0.000210315, \
-0.000210717, -0.000211093, -0.000211441, -0.000211761, -0.000212054, \
-0.000212319, -0.000212557, -0.000212766, -0.000212947, -0.0002131, \
-0.000213224, -0.00021332, -0.000213387, -0.000213425, -0.000213434, \
-0.000213415, -0.000213365, -0.000213287, -0.000213179, -0.000213041, \
-0.000212873, -0.000212676, -0.000212448, -0.00021219, -0.000211902, \
-0.000211584]
#The results are kI-kIo
#H=10



#Match results


figure(1)
hold(True)



#defiing the style for the graph

#PLOTS
#rc('font', size=18,family= 'Verdana')
#rcParams['xtick.major.pad']='15'
#rcParams['ytick.major.pad']='15'

plalf1=plot(x, Einner,'-',color='black',linewidth=2.0,label=r'$e^{Est}_{inner}$')
plalf1=plot(x, Eouter,'--',color='black',linewidth=2.0,label=r'$e^{Est}_{outer}$')
#vlines(x1[79],0.00,0.00025,linestyles='solid',linewidth=2.0)
#text(1,-0.03,r'$S=2,H=5$',fontsize=20,color='black') #Text in the plot
grid(True)
#GRID
xticklines = getp(gca(), 'xticklines')
yticklines = getp(gca(), 'yticklines')
xgridlines = getp(gca(), 'xgridlines')
ygridlines = getp(gca(), 'ygridlines')
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(xticklines, 'linewidth', 1)
setp(yticklines, 'linewidth', 1)
setp(xgridlines, 'linestyle', '-.')
setp(ygridlines, 'linestyle', '-.')
setp(yticklabels, 'color', 'black', fontsize='15')
setp(xticklabels, 'color', 'black', fontsize='15')
#TITLE
#title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)

xlabel(r'$\frac{x}{a}$', fontsize='30')
#xlim([0,1.5])
ylabel(r'$\frac{e^{Est}(x)}{\sigma^{\infty}_{y}}$', fontsize='30')
ylim([-.005,0.005])
xlim([0,5])
#Legends
legend1=legend(loc=1)
for label in legend1.get_texts():
    label.set_fontsize('18')
#frame=legend.get_frame()
#frame.set_facecolor('0.7')
#S=1, H=5
Eouter=[0.035933, 0.00360515, 0.00218786, 0.0015853, 0.00124108, 0.0010157, \
0.000855873, 0.000736367, 0.000643575, 0.00056945, 0.000508911, \
0.000458577, 0.000416111, 0.00037984, 0.000348532, 0.000321265, \
0.000297328, 0.000276168, 0.000257347, 0.000240515, 0.000225385, \
0.000211725, 0.00019934, 0.00018807, 0.000177778, 0.00016835, \
0.000159688, 0.000151708, 0.000144337, 0.000137513, 0.000131181, \
0.000125292, 0.000119806, 0.000114686, 0.000109897, 0.000105412, \
0.000101205, 0.0000972528, 0.0000935341, 0.0000900307, 0.0000867258, \
0.0000836045, 0.000080653, 0.0000778589, 0.000075211, 0.0000726991, \
0.0000703137, 0.0000680465, 0.0000658894, 0.0000638355, 0.000061878, \
0.0000600109, 0.0000582287, 0.0000565262, 0.0000548986, 0.0000533415, \
0.0000518509, 0.0000504229, 0.000049054, 0.000047741, 0.0000464808, \
0.0000452707, 0.0000441078, 0.0000429899, 0.0000419145, 0.0000408795, \
0.0000398828, 0.0000389227, 0.0000379972, 0.0000371048, 0.0000362438, \
0.0000354128, 0.0000346104, 0.0000338352, 0.0000330861, 0.0000323619, \
0.0000316615, 0.0000309837, 0.0000303278, 0.0000296926, 0.0000290774, \
0.0000284813, 0.0000279035, 0.0000273433, 0.0000267999, 0.0000262728, \
0.0000257611, 0.0000252644, 0.000024782, 0.0000243135, 0.0000238582, \
0.0000234157, 0.0000229854, 0.000022567, 0.0000221601, 0.0000217641, \
0.0000213787, 0.0000210035, 0.0000206382, 0.0000202824]

Einner=[2.93266*10**-6, 0.000149566, 0.000296198, 0.000442831, 0.000589464, \
0.000736097, 0.00088273, 0.00102936, 0.001176, 0.00132263, \
0.00146926, 0.00161589, 0.00176253, 0.00190916, 0.00205579, \
0.00220243, 0.00234906, 0.00249569, 0.00264232, 0.00278896, \
0.00293559, 0.00308222, 0.00322886, 0.00337549, 0.00352212, \
0.00366875, 0.00381539, 0.00396202, 0.00410865, 0.00425529, \
0.00440192, 0.00454855, 0.00469518, 0.00484182, 0.00498845, \
0.00513508, 0.00528172, 0.00542835, 0.00557498, 0.00572161, \
0.00586825, 0.00601488, 0.00616151, 0.00630815, 0.00645478, \
0.00660141, 0.00674804, 0.00689468, 0.00704131, 0.00718794, \
0.00733458, 0.00748121, 0.00762784, 0.00777447, 0.00792111, \
0.00806774, 0.00821437, 0.00836101, 0.00850764, 0.00865427, \
0.0088009, 0.00894754, 0.00909417, 0.0092408, 0.00938744, 0.00953407, \
0.0096807, 0.00982733, 0.00997397, 0.0101206, 0.0102672, 0.0104139, \
0.0105605, 0.0107071, 0.0108538, 0.0110004, 0.011147, 0.0112937, \
0.0114403, 0.0115869, 0.0117336, 0.0118802, 0.0120268, 0.0121735, \
0.0123201, 0.0124667, 0.0126134, 0.01276, 0.0129066, 0.0130533, \
0.0131999, 0.0133465, 0.0134932, 0.0136398, 0.0137864, 0.0139331, \
0.0140797, 0.0142263, 0.014373, 0.0145196]
#Einner=[el-0.00352745 for el in Einner]
figure(2)
hold(True)


plalf1=plot(x, Einner,'-',color='black',linewidth=2.0,label=r'$e^{Est}_{inner}$')
plalf1=plot(x, Eouter,'--',color='black',linewidth=2.0,label=r'$e^{Est}_{outer}$')
#vlines(x1[79],0.00,0.00025,linestyles='solid',linewidth=2.0)
#text(1,-0.03,r'$S=2,H=0.1$',fontsize=20,color='black') #Text in the plot
grid(True)
##GRID
xticklines = getp(gca(), 'xticklines')
yticklines = getp(gca(), 'yticklines')
xgridlines = getp(gca(), 'xgridlines')
ygridlines = getp(gca(), 'ygridlines')
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(xticklines, 'linewidth', 1)
setp(yticklines, 'linewidth', 1)
setp(xgridlines, 'linestyle', '-.')
setp(ygridlines, 'linestyle', '-.')
setp(yticklabels, 'color', 'black', fontsize='15')
setp(xticklabels, 'color', 'black', fontsize='15')
##TITLE
##title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)
#
xlabel(r'$\frac{x}{a}$', fontsize='30')
##xlim([0,1.5])
ylabel(r'$\frac{e^{Est}(x)}{\sigma^{\infty}_{y}}$', fontsize='30')
ylim([-.005,0.005])
##Legends
legend1=legend(loc=4)
for label in legend1.get_texts():
    label.set_fontsize('18')

#show()


==> Figures/Pythons/ExpComparison.py <==
# -*- coding: utf-8 -*-
"""
Created on Fri Jul 31 13:51:38 2015

@author: ramin
"""
from numpy import *
import math as mt
from matplotlib.offsetbox import AnnotationBbox, OffsetImage
from matplotlib._png import read_png
from matplotlib import rc, font_manager

def F(x,alpha, st):
    return 1.0/2.0*(1.0+mt.erf((x-alpha)/st/sqrt(2)))

def phi(x):
    return mt.exp(-x**2/2)/sqrt(2*pi)
def curve(alpha,beta,gamma):
    return array([alpha*x+beta*x**(3/2)+gamma*x**2 for x in arange(0,3,0.1)])
a=0.5
H=2
sig=1
S=arange(0.1,2,0.1)
rc=sqrt((H+2*a)**2+S**2)
thetac=arctan(S/(H+2*a))
theta0=arctan(S/H)
zeta=a/rc
kI=sig*sqrt(pi*a)
bI=sig*sqrt(pi/a)*3/4
T=-sig*sqrt(2*pi)
kII=sig*sqrt(pi*a)*zeta**2*(sin(4*thetac)-sin(2*thetac))/2
bII=3*sig*sqrt(pi/a)*zeta**2*(sin(4*thetac)-sin(2*thetac))/8
st=20*pi/180
alpha=arctan(-2*kII/kI)
#MethodI=array([[0, 0], [0.1, -0.00605589], [0.2, -0.0118474], [0.3, \
#-0.0171289], [0.4, -0.0216902], [0.5, -0.0253684], [0.6, -0.0280553], \
#[0.7, -0.0296983], [0.8, -0.0302971], [0.9, -0.0298968], [1., \
#-0.0285779], [1.1, -0.0264468], [1.2, -0.0236253], [1.3, -0.0202422], \
#[1.4, -0.0164257], [1.5, -0.0122982], [1.6, -0.00797219], [1.7, \
#-0.00354822], [1.8, 0.000886628], [1.9, 0.00525879], [2., 
#  0.00950781], [2.1, 0.0135855], [2.2, 0.0174549], [2.3, 
#  0.0210887], [2.4, 0.0244683], [2.5, 0.0275824], [2.6, 
#  0.0304259], [2.7, 0.0329984], [2.8, 0.0353039], [2.9, 
#  0.0373494], [3., 0.0391446], [3.1, 0.0407007], [3.2, 
#  0.0420304], [3.3, 0.0431473], [3.4, 0.0440652], [3.5, 
#  0.0447983], [3.6, 0.0453608], [3.7, 0.0457664], [3.8, 
#  0.0460285], [3.9, 0.04616], [4., 0.0461732]])
F_theta0=array([F(theta0[ii], alpha[ii], st) for ii in range(len(S))])
F_zero0=array([F(0, alpha[ii], st) for ii in range(len(S))])
F_subt=F_theta0-F_zero0
#[S,alpha,beta,gamma]
#resCurve=[[1., 0.00950781, -0.00575492, 0.0226836], [1.2, 
#  0.0244683, -0.014735, 0.0353601], [1.4, 0.0353039, -0.0211707, 
#  0.0422027], [1.6, 0.0420304, -0.025129, 0.044652], [1.8, 
#  0.0453608, -0.0270706, 0.0442251], [2., 0.0461732, -0.0275302, 
#  0.0421072], [2.2, 0.0452659, -0.026982, 0.0391145], [2.4, 
#  0.0432744, -0.0257988, 0.0357696], [2.6, 0.0406666, -0.0242535, 
#  0.0323877], [2.8, 0.0377677, -0.0225363, 0.0291467], [3., 
#  0.0347937, -0.0207733, 0.026138], [3.2, 0.0318808, -0.0190448, 
#  0.0233997], [3.4, 0.0291097, -0.0173986, 0.0209388], [3.6, 
#  0.0265236, -0.0158606, 0.0187448], [3.8, 0.0241415, -0.0144424, 
#  0.0167984], [4., 0.0219664, -0.0131463, 0.0150766]]
#resCurve=[[1., 0.00950781, -0.00575492, 0.0226836], [2., 0.0461732, -0.0275302, 
#  0.0421072], [3., 0.0347937, -0.0207733, 0.026138], [4., 0.0219664, -0.0131463, 0.0150766]]
resCurve=[[2, 0.00950781, -0.00575492, 0.0226836], [2.4, 0.0244683, -0.014735, 
  0.0353601]]
resCurveII=[[2.4, 0.0244683,-0.0294699,   0.0588762] ,[3.2, 0.0420304, -0.05025814, 0.0844516]]
resCurveI=[[2.4, 0.0244683, -0.0263466, 0.0555976],[3.2,0.0420304, -0.0471216, 0.0811935]]
figure(4)
im=read_png('SandH.png')
imageBox=OffsetImage(im,zoom=0.3)
xy=[1.45,0.75]
ab = AnnotationBbox(imageBox, xy,
    xybox=(5., -5.),
    xycoords='data',
    boxcoords="offset points")                                  
fig = gcf()
fig.clf()
ax=subplot(111)
ax.add_artist(ab)

ii=0
style=['--','-+']
for el in resCurveI:
    plot(arange(0,3,0.1)/2, curve(el[1],el[2],el[3]),color='black',label='Method II',linewidth=2 )
    ii+=1    
ii=0
for el in resCurveII:
    plot(arange(0,3,0.1)/2, curve(el[1],el[2],el[3]),color='green',label='Method I',linewidth=2 )
    ii+=1    
    
#0.00950781, -0.00575492, 0.0226836
#curveMII=[0.0461732*x+ -0.0275302*x**(3/2)+ 0.0421072*x**2 for x in arange(0,4,0.1)]
ang=arange(-pi/3,pi/3,0.01)

#plt.rc('text', usetex=True)
#Adding the image to the graph
#defiing the style for the graph


#plot(S,kII)
#res=[phi((x-alpha[0])/st) for x in ang]
#plot(ang,res)

#beta=-16*sqrt(2*pi)*kII*T/(3*(pi*kI**2+(3*pi-4)*kII**2))
#gamma=8*(beta**2*kII/4/pi+3*sqrt(pi/2)*beta*T/2+alpha*bI/4-bII/2)/(8*kI-9*alpha*kII)
#figure(3)
x=0.15
#l1=alpha*x+beta*x**(3/2)+gamma*x**2
#l1=abs(l1)/max(abs(l1))*100
Curve_ExpS2=array([[0.514782774028,  0.0044776119403], 
[0.680055138321 , 0.0358208955224],
[0.870852742656,  0.0626865671642],
[1.03612510695 , 0.0940298507463],
[1.15039452419 , 0.129850746269],
[1.25192508794 , 0.165671641791],
[1.39152961308 , 0.214925373134],
[1.49301264379 , 0.255223880597],
[1.59435307539 , 0.308955223881],
[1.64507082422 , 0.331343283582],
[1.77169883069 , 0.402985074627],
[1.86030040878 , 0.45671641791],
[1.92328168077 , 0.523880597015],
[1.98645308489,  0.573134328358]])
#plot(Curve_ExpS2[:,0]-0.5,Curve_ExpS2[:,1]- 0.0044776119403,'-o',color='red')#, arange(0,4,0.1)/2,curveMII,'o')

Curve_ExpS24=array([[1.78935185185,  1.2],
[1.90509259259,  1.2],
[1.98611111111,  1.2],
[2.0787037037 , 1.20361445783],
[2.15972222222,  1.2],
[2.21759259259,  1.19277108434],
[2.31018518519,  1.19277108434],
[2.44907407407,  1.2],
[2.4837962963 , 1.20361445783],
[2.54166666667,  1.19638554217],
[2.57638888889,  1.21084337349],
[2.66898148148,  1.20361445783],
[2.75,  1.21807228916],
[2.83101851852,  1.23253012048],
[2.93518518519,  1.21807228916],
[3.02777777778,  1.21807228916],
[3.08564814815 , 1.21445783133],
[3.14351851852 , 1.19277108434],
[3.18981481481 , 1.18192771084],
[3.27083333333 , 1.15662650602],
[3.375 , 1.15301204819],
[3.45601851852 , 1.11686746988],
[3.51388888889 , 1.09518072289],
[3.54861111111 , 1.0734939759],
[3.59490740741 , 1.04819277108],
[3.65277777778 , 1.0265060241],
[3.69907407407 , 1.00481927711],
[3.71064814815 , 0.975903614458],
[3.75694444444 , 0.936144578313],
[3.79166666667 , 0.921686746988],
[3.83796296296 , 0.889156626506],
[3.84953703704 , 0.881927710843],
[3.86111111111 , 0.863855421687],
[3.86111111111 , 0.84578313253],
[3.87268518519 , 0.827710843373],
[3.87268518519 , 0.809638554217],
[3.91898148148 , 0.798795180723],
[3.9537037037  ,0.784337349398]])
plot(Curve_ExpS24[7:,0]-2.5,-Curve_ExpS24[7:,1]+1.2,'-',color='red',linewidth=2, label='Experiment')#, arange(0,4,0.1)/2,curveMII,'o')

Curve_ExpS32=array([[0.5,0],
[0.629432455557,  0.0044776119403],
[0.883876794372 , 0.0358208955224],
[1.20144500428,  0.120895522388],
[1.42984123966 , 0.205970149254],
[1.56925563266 , 0.273134328358],
[1.73381500143 , 0.371641791045],
[1.86030040878 , 0.45671641791],
[1.94871185474 , 0.528358208955],
[2.04957695598 , 0.626865671642],
[2.16308584466 , 0.734328358209],
[2.23856830497 , 0.823880597015]])

#plot(Curve_ExpS32[:,0]-0.5,Curve_ExpS32[:,1],'-',color='red',label='Experiment')#, arange(0,4,0.1)/2,curveMII,'o')

text(-0.65,0.1,'Crack1',fontsize=15,color='black') #Text in the plot

text(2-0.65,1.7,'Crack2',fontsize=15,color='black') #Text in the plot

exp=array([[0.0,  100],[0.0945430010203,  90.4963301846],
[0.189058574422,  81.2565140594],
[0.252196952243,  73.865319422],
[0.367749509046,  62.2497229811],
[0.524800052661,  51.4234934009],
[0.692053670364,  42.4436910992],
[0.911172914678,  34.5165607961],
[1.08868446171 , 26.8554783925],
[1.28693128833,  19.7210062645],
[1.4539929127 , 12.5881797935],
[1.64176238906,  6.24581728818],
[1.81902708752,  0.959418095646]])
x=0.2
#l2=alpha*x+beta*x**(3/2)+gamma*x**2
#plot(S,1-F_subt,color='black',linewidth=2.0,label='Method III')
#plot(exp[:,0],exp[:,1]/100,'o',color='black',label='Experiments')
#bII=zeta(sin(4*thetac)-sin(2*thetac))
x1=arange(-1,0.1,0.1)
y1=zeros(len(x1))
x2=arange(1,2.1,0.1)
y2=ones(len(x1))*1.2

plot(x1,y1, linewidth=5, color='black')
plot(x2,y2, linewidth=2, color='black')

xlabel('X (cm)',fontsize=15)
ylabel('Y (cm)',fontsize=15)
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(yticklabels, 'color', 'black', fontsize='15')
setp(xticklabels, 'color', 'black', fontsize='15')
legend1=legend(loc=2)
ylim([-0.4,1])
xlim([-0.5,2.0])
for label in legend1.get_texts():
    label.set_fontsize('18')


==> Figures/Pythons/ExpComparison2Curve.py <==
# -*- coding: utf-8 -*-
"""
Created on Fri Jul 31 13:51:38 2015

@author: ramin
"""
from numpy import *
import math as mt
from matplotlib.offsetbox import AnnotationBbox, OffsetImage
from matplotlib._png import read_png
from matplotlib import rc, font_manager

def F(x,alpha, st):
    return 1.0/2.0*(1.0+mt.erf((x-alpha)/st/sqrt(2)))

def phi(x):
    return mt.exp(-x**2/2)/sqrt(2*pi)
def curve(alpha,beta,gamma):
    return array([alpha*x+beta*x**(3/2)+gamma*x**2 for x in arange(0,3,0.1)])
a=0.5
H=2
sig=1
S=arange(0.1,2,0.1)
rc=sqrt((H+2*a)**2+S**2)
thetac=arctan(S/(H+2*a))
theta0=arctan(S/H)
zeta=a/rc
kI=sig*sqrt(pi*a)
bI=sig*sqrt(pi/a)*3/4
T=-sig*sqrt(2*pi)
kII=sig*sqrt(pi*a)*zeta**2*(sin(4*thetac)-sin(2*thetac))/2
bII=3*sig*sqrt(pi/a)*zeta**2*(sin(4*thetac)-sin(2*thetac))/8
st=20*pi/180
alpha=arctan(-2*kII/kI)
#MethodI=array([[0, 0], [0.1, -0.00605589], [0.2, -0.0118474], [0.3, \
#-0.0171289], [0.4, -0.0216902], [0.5, -0.0253684], [0.6, -0.0280553], \
#[0.7, -0.0296983], [0.8, -0.0302971], [0.9, -0.0298968], [1., \
#-0.0285779], [1.1, -0.0264468], [1.2, -0.0236253], [1.3, -0.0202422], \
#[1.4, -0.0164257], [1.5, -0.0122982], [1.6, -0.00797219], [1.7, \
#-0.00354822], [1.8, 0.000886628], [1.9, 0.00525879], [2., 
#  0.00950781], [2.1, 0.0135855], [2.2, 0.0174549], [2.3, 
#  0.0210887], [2.4, 0.0244683], [2.5, 0.0275824], [2.6, 
#  0.0304259], [2.7, 0.0329984], [2.8, 0.0353039], [2.9, 
#  0.0373494], [3., 0.0391446], [3.1, 0.0407007], [3.2, 
#  0.0420304], [3.3, 0.0431473], [3.4, 0.0440652], [3.5, 
#  0.0447983], [3.6, 0.0453608], [3.7, 0.0457664], [3.8, 
#  0.0460285], [3.9, 0.04616], [4., 0.0461732]])
F_theta0=array([F(theta0[ii], alpha[ii], st) for ii in range(len(S))])
F_zero0=array([F(0, alpha[ii], st) for ii in range(len(S))])
F_subt=F_theta0-F_zero0
#[S,alpha,beta,gamma]
#resCurve=[[1., 0.00950781, -0.00575492, 0.0226836], [1.2, 
#  0.0244683, -0.014735, 0.0353601], [1.4, 0.0353039, -0.0211707, 
#  0.0422027], [1.6, 0.0420304, -0.025129, 0.044652], [1.8, 
#  0.0453608, -0.0270706, 0.0442251], [2., 0.0461732, -0.0275302, 
#  0.0421072], [2.2, 0.0452659, -0.026982, 0.0391145], [2.4, 
#  0.0432744, -0.0257988, 0.0357696], [2.6, 0.0406666, -0.0242535, 
#  0.0323877], [2.8, 0.0377677, -0.0225363, 0.0291467], [3., 
#  0.0347937, -0.0207733, 0.026138], [3.2, 0.0318808, -0.0190448, 
#  0.0233997], [3.4, 0.0291097, -0.0173986, 0.0209388], [3.6, 
#  0.0265236, -0.0158606, 0.0187448], [3.8, 0.0241415, -0.0144424, 
#  0.0167984], [4., 0.0219664, -0.0131463, 0.0150766]]
#resCurve=[[1., 0.00950781, -0.00575492, 0.0226836], [2., 0.0461732, -0.0275302, 
#  0.0421072], [3., 0.0347937, -0.0207733, 0.026138], [4., 0.0219664, -0.0131463, 0.0150766]]
resCurve=[[2, 0.00950781, -0.00575492, 0.0226836], [2.4, 0.0244683, -0.014735, 
  0.0353601]]
resCurve=[[2.4, 0.0244683, -0.014735, 
  0.0353601],
[3.2, 0.0420304, -0.025129, 0.044652]]
figure(4)
im=read_png('SandH.png')
imageBox=OffsetImage(im,zoom=0.3)
xy=[1.45,0.75]
ab = AnnotationBbox(imageBox, xy,
    xybox=(5., -5.),
    xycoords='data',
    boxcoords="offset points")                                  
fig = gcf()
fig.clf()
ax=subplot(111)
ax.add_artist(ab)

ii=0
style=['--','--']
color=['red','green']
label=['Method II (S=1.2cm)','Method II (S=1.6cm)']
for el in resCurve:
    plot(arange(0,3,0.1)/2, curve(el[1],el[2],el[3]),style[ii],color=color[ii],label=label[ii],linewidth=2 )
    ii+=1    
    
#0.00950781, -0.00575492, 0.0226836
#curveMII=[0.0461732*x+ -0.0275302*x**(3/2)+ 0.0421072*x**2 for x in arange(0,4,0.1)]
ang=arange(-pi/3,pi/3,0.01)

#plt.rc('text', usetex=True)
#Adding the image to the graph
#defiing the style for the graph


#plot(S,kII)
#res=[phi((x-alpha[0])/st) for x in ang]
#plot(ang,res)

#beta=-16*sqrt(2*pi)*kII*T/(3*(pi*kI**2+(3*pi-4)*kII**2))
#gamma=8*(beta**2*kII/4/pi+3*sqrt(pi/2)*beta*T/2+alpha*bI/4-bII/2)/(8*kI-9*alpha*kII)
#figure(3)
x=0.15
#l1=alpha*x+beta*x**(3/2)+gamma*x**2
#l1=abs(l1)/max(abs(l1))*100
Curve_ExpS2=array([[0.239557294151  ,-0.00448430493274],
[0.418223451961,  -0.00896860986547],
[0.520465604427 , 0],
[0.597118595554 , 0.00448430493274],
[0.699475240912 , 0.0224215246637],
[0.750710810037 , 0.0358744394619],
[0.891136341952,  0.0358744394619],
[0.95519511497 , 0.0538116591928],
[1.03196259899,  0.067264573991],
[1.1985497567 , 0.116591928251],
[1.26260852972 , 0.134529147982],
[1.39089781509 , 0.183856502242],
[1.49365518557 , 0.233183856502],
[1.55788569793 , 0.264573991031],
[1.63493941418,  0.300448430493],
[1.71205037687 , 0.340807174888],
[1.77633813567 , 0.37668161435],
[1.81532296537 , 0.430493273543],
[1.90525713195 , 0.47533632287],
[1.91836656808 , 0.502242152466],
[1.98282606622 , 0.551569506726],
[2.02123843145 , 0.560538116592],
[2.07310371148,  0.62331838565],
[2.12514073085,  0.699551569507],
[2.16383932831,  0.730941704036],
[2.26676843813 , 0.793721973094],
[2.28016410648 , 0.843049327354],
[2.2805648316 , 0.874439461883],
[2.31960690774,  0.932735426009],
[2.35824825875 , 0.959641255605],
[2.41011353878,  1.02242152466],
[2.44846865757 , 1.0269058296],
[2.4869955157 , 1.04484304933],
[2.48751073371 , 1.08520179372],
[2.55174124606,  1.11659192825],
[2.60314855453 , 1.14349775785]])

Curve_ExpS24=array([[2.46242774566 , 1.19638554217],
[2.5549132948 , 1.19277108434],
[2.60115606936 , 1.2],
[2.65895953757,  1.18915662651],
[2.73988439306 , 1.2],
[2.82080924855,  1.19277108434],
[2.87861271676 , 1.19638554217],
[3.00578034682 , 1.18192771084],
[3.05202312139 , 1.16746987952],
[3.12138728324 , 1.16746987952],
[3.19075144509 , 1.14939759036],
[3.28323699422,  1.13855421687],
[3.35260115607,  1.12048192771],
[3.39884393064,  1.09156626506],
[3.45664739884 , 1.08072289157],
[3.52601156069 , 1.05542168675],
[3.56069364162 , 1.02289156627],
[3.63005780347,  1.00481927711],
[3.65317919075,  0.98313253012],
[3.67630057803,  0.965060240964],
[3.73410404624 , 0.932530120482],
[3.76878612717 , 0.918072289157],
[3.80346820809,  0.907228915663],
[3.83815028902,  0.878313253012],
[3.89595375723 , 0.867469879518]])
plot(Curve_ExpS24[:,0]-2.5,-Curve_ExpS24[:,1]+1.2,'-',color='red',linewidth=2, label='Experiment (S=1.2cm)')#, arange(0,4,0.1)/2,curveMII,'o')

plot(Curve_ExpS2[2:19,0]-0.5,Curve_ExpS2[2:19,1]- 0.0044776119403,'-',color='green',linewidth=2,label='Experiment (S=1.6cm)')#, arange(0,4,0.1)/2,curveMII,'o')

x=0.2
#l2=alpha*x+beta*x**(3/2)+gamma*x**2
#plot(S,1-F_subt,color='black',linewidth=2.0,label='Method III')
#plot(exp[:,0],exp[:,1]/100,'o',color='black',label='Experiments')
#bII=zeta(sin(4*thetac)-sin(2*thetac))
x1=arange(-1,0.1,0.1)
y1=zeros(len(x1))
x2=arange(1,2.1,0.1)
y2=ones(len(x1))*1.2

plot(x1,y1, linewidth=5, color='black')
plot(x2,y2, linewidth=2, color='black')

xlabel('X (cm)',fontsize=15)
ylabel('Y (cm)',fontsize=15)
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(yticklabels, 'color', 'black', fontsize='15')
setp(xticklabels, 'color', 'black', fontsize='15')
legend1=legend(loc=2)
ylim([-0.4,1])
xlim([-0.5,2.0])
for label in legend1.get_texts():
    label.set_fontsize('18')


==> Figures/Pythons/ExpComparisonD12.py <==
# -*- coding: utf-8 -*-
"""
Created on Fri Jul 31 13:51:38 2015

@author: ramin
"""
from numpy import *
import math as mt
from matplotlib.offsetbox import AnnotationBbox, OffsetImage
from matplotlib._png import read_png
from matplotlib import rc, font_manager

def F(x,alpha, st):
    return 1.0/2.0*(1.0+mt.erf((x-alpha)/st/sqrt(2)))

def phi(x):
    return mt.exp(-x**2/2)/sqrt(2*pi)
def curve(alpha,beta,gamma):
    return array([alpha*x+beta*x**(3/2)+gamma*x**2 for x in arange(0,3,0.1)])
a=0.5
H=2
sig=1
S=arange(0.1,2,0.1)
rc=sqrt((H+2*a)**2+S**2)
thetac=arctan(S/(H+2*a))
theta0=arctan(S/H)
zeta=a/rc
kI=sig*sqrt(pi*a)
bI=sig*sqrt(pi/a)*3/4
T=-sig*sqrt(2*pi)
kII=sig*sqrt(pi*a)*zeta**2*(sin(4*thetac)-sin(2*thetac))/2
bII=3*sig*sqrt(pi/a)*zeta**2*(sin(4*thetac)-sin(2*thetac))/8
st=20*pi/180
alpha=arctan(-2*kII/kI)

F_theta0=array([F(theta0[ii], alpha[ii], st) for ii in range(len(S))])
F_zero0=array([F(0, alpha[ii], st) for ii in range(len(S))])
F_subt=F_theta0-F_zero0
#[S,alpha,beta,gamma]
#resCurve=[[1., 0.00950781, -0.00575492, 0.0226836], [1.2, 
#  0.0244683, -0.014735, 0.0353601], [1.4, 0.0353039, -0.0211707, 
#  0.0422027], [1.6, 0.0420304, -0.025129, 0.044652], [1.8, 
#  0.0453608, -0.0270706, 0.0442251], [2., 0.0461732, -0.0275302, 
#  0.0421072], [2.2, 0.0452659, -0.026982, 0.0391145], [2.4, 
#  0.0432744, -0.0257988, 0.0357696], [2.6, 0.0406666, -0.0242535, 
#  0.0323877], [2.8, 0.0377677, -0.0225363, 0.0291467], [3., 
#  0.0347937, -0.0207733, 0.026138], [3.2, 0.0318808, -0.0190448, 
#  0.0233997], [3.4, 0.0291097, -0.0173986, 0.0209388], [3.6, 
#  0.0265236, -0.0158606, 0.0187448], [3.8, 0.0241415, -0.0144424, 
#  0.0167984], [4., 0.0219664, -0.0131463, 0.0150766]]
#resCurve=[[1., 0.00950781, -0.00575492, 0.0226836], [2., 0.0461732, -0.0275302, 
#  0.0421072], [3., 0.0347937, -0.0207733, 0.026138], [4., 0.0219664, -0.0131463, 0.0150766]]
resCurve=[[2.4, 0.0244683, -0.014735,  0.0353601]]
figure(4)
im=read_png('SandH.png')
imageBox=OffsetImage(im,zoom=0.3)
xy=[1.7,-0.1]
ab = AnnotationBbox(imageBox, xy,
    xybox=(5., -5.),
    xycoords='data',
    boxcoords="offset points")                                  
fig = gcf()
fig.clf()
ax=subplot(111)
ax.add_artist(ab)
resCurveII=[[2.4, 0.0244683, -0.0263466, 0.0555976], [2.4, 0.0244683, -0.014735,  0.0353601]]#[3.2, 0.0420304, -0.05025814, 0.0844516]]

ii=0
style=['--','-.']
label=['Method I','Method II']
for el in resCurveII:
    plot(arange(0,3,0.1)/2, curve(el[1],el[2],el[3]),style[ii],color='black',label=label[ii],linewidth=3 )
    ii+=1    
    
#0.00950781, -0.00575492, 0.0226836
#curveMII=[0.0461732*x+ -0.0275302*x**(3/2)+ 0.0421072*x**2 for x in arange(0,4,0.1)]
ang=arange(-pi/3,pi/3,0.01)

#Upper Right Green
Curve_ExpS24=array([[1.78935185185,  1.2],
[1.90509259259,  1.2],
[1.98611111111,  1.2],
[2.0787037037 , 1.20361445783],
[2.15972222222,  1.2],
[2.21759259259,  1.19277108434],
[2.31018518519,  1.19277108434],
[2.44907407407,  1.2],
[2.4837962963 , 1.20361445783],
[2.54166666667,  1.19638554217],
[2.57638888889,  1.21084337349],
[2.66898148148,  1.20361445783],
[2.75,  1.21807228916],
[2.83101851852,  1.23253012048],
[2.93518518519,  1.21807228916],
[3.02777777778,  1.21807228916],
[3.08564814815 , 1.21445783133],
[3.14351851852 , 1.19277108434],
[3.18981481481 , 1.18192771084],
[3.27083333333 , 1.15662650602],
[3.375 , 1.15301204819],
[3.45601851852 , 1.11686746988],
[3.51388888889 , 1.09518072289],
[3.54861111111 , 1.0734939759],
[3.59490740741 , 1.04819277108],
[3.65277777778 , 1.0265060241],
[3.69907407407 , 1.00481927711],
[3.71064814815 , 0.975903614458],
[3.75694444444 , 0.936144578313],
[3.79166666667 , 0.921686746988],
[3.83796296296 , 0.889156626506],
[3.84953703704 , 0.881927710843],
[3.86111111111 , 0.863855421687],
[3.86111111111 , 0.84578313253],
[3.87268518519 , 0.827710843373],
[3.87268518519 , 0.809638554217],
[3.91898148148 , 0.798795180723],
[3.9537037037  ,0.784337349398]])
plot(Curve_ExpS24[7:,0]-2.5,-Curve_ExpS24[7:,1]+1.2,'-',color='red',linewidth=2)#, arange(0,4,0.1)/2,curveMII,'o')
#Upper Right Red
Curve24_URB=array([[2.49537037037 , 1.2],
[2.54166666667 , 1.22168674699],
[2.58796296296,  1.22891566265],
[2.63425925926 , 1.21807228916],
[2.69212962963 , 1.22168674699],
[2.78472222222,  1.25060240964],
[2.84259259259,  1.24698795181],
[2.92361111111 , 1.21084337349],
[2.98148148148 , 1.19277108434],
[3.0625 , 1.16024096386],
[3.09722222222,  1.13855421687],
[3.15509259259,  1.12048192771],
[3.20138888889 , 1.09156626506],
[3.27083333333 , 1.10240963855],
[3.30555555556 , 1.11686746988],
[3.40972222222 , 1.10963855422],
[3.44444444444 , 1.09156626506],
[3.50231481481 , 1.0843373494],
[3.57175925926 , 1.08072289157],
[3.61805555556 , 1.06265060241],
[3.65277777778 , 1.04096385542],
[3.69907407407  ,1.02289156627],
[3.84953703704,  0.979518072289],
[3.84953703704,  0.965060240964],
[3.89583333333 , 0.925301204819],
[3.93055555556,  0.834939759036],
[3.97685185185,  0.806024096386],
[4 , 0.780722891566]])
plot(Curve24_URB[:,0]-2.5,-Curve24_URB[:,1]+1.2,'-',color='red',linewidth=2)#, arange(0,4,0.1)/2,curveMII,'o')

Curve_ExpS24=array([[2.46242774566 , 1.19638554217],
[2.5549132948 , 1.19277108434],
[2.60115606936 , 1.2],
[2.65895953757,  1.18915662651],
[2.73988439306 , 1.2],
[2.82080924855,  1.19277108434],
[2.87861271676 , 1.19638554217],
[3.00578034682 , 1.18192771084],
[3.05202312139 , 1.16746987952],
[3.12138728324 , 1.16746987952],
[3.19075144509 , 1.14939759036],
[3.28323699422,  1.13855421687],
[3.35260115607,  1.12048192771],
[3.39884393064,  1.09156626506],
[3.45664739884 , 1.08072289157],
[3.52601156069 , 1.05542168675],
[3.56069364162 , 1.02289156627],
[3.63005780347,  1.00481927711],
[3.65317919075,  0.98313253012],
[3.67630057803,  0.965060240964],
[3.73410404624 , 0.932530120482],
[3.76878612717 , 0.918072289157],
[3.80346820809,  0.907228915663],
[3.83815028902,  0.878313253012],
[3.89595375723 , 0.867469879518]])
plot(Curve_ExpS24[:,0]-2.5,-Curve_ExpS24[:,1]+1.2,'-',color='red',linewidth=2, label='Experiment')#, arange(0,4,0.1)/2,curveMII,'o')
Curve24_LLB=array([[-0.490740740741 , -0.00361445783133],
[-0.537037037037 , -0.00361445783133],
[-0.606481481481 , -0.00722891566265],
[-0.62962962963 , 0],
[-0.6875 , 0.00361445783133],
[-0.722222222222,  0.0361445783133],
[-0.756944444444,  0.0614457831325],
[-0.826388888889,  0.0939759036145],
[-0.861111111111,  0.10843373494],
[-0.884259259259,  0.130120481928],
[-0.907407407407,  0.144578313253],
[-0.930555555556,  0.159036144578],
[-0.930555555556,  0.213253012048],
[-0.94212962963 , 0.234939759036],
[-0.965277777778,  0.24578313253],
[-0.976851851852,  0.260240963855],
[-1,  0.274698795181]])
plot(-0.4-Curve24_LLB[:,0],Curve24_LLB[:,1],'-',color='red',linewidth=2)#, arange(0,4,0.1)/2,curveMII,'o')
Curve24_LLG=array([[-0.525462962963,  0.00361445783133],
[-0.606481481481,  0.021686746988],
[-0.6875 , 0.0506024096386],
[-0.756944444444 , 0.0939759036145],
[-0.780092592593 , 0.112048192771],
[-0.803240740741 , 0.13734939759],
[-0.907407407407 , 0.177108433735],
[-0.965277777778 , 0.195180722892],
[-1 , 0.238554216867],
[-1.02314814815,  0.253012048193],
[-1.06944444444 , 0.263855421687],
[-1.09259259259 , 0.296385542169]])
plot(-0.4-Curve24_LLG[:,0],Curve24_LLG[:,1],'-',color='red',linewidth=2)#, arange(0,4,0.1)/2,curveMII,'o')
Curve24_LLR=array([[-0.502314814815 , -0.00361445783133],
[-0.560185185185 , -0.00361445783133],
[-0.618055555556 , -0.00361445783133],
[-0.6875,  0],
[-0.74537037037,  0.0180722891566],
[-0.791666666667,  0.0397590361446],
[-0.861111111111 , 0.0686746987952],
[-0.884259259259,  0.0831325301205],
[-0.94212962963,  0.115662650602],
[-0.965277777778,  0.133734939759],
[-0.988425925926,  0.148192771084],
[-1.05787037037 , 0.187951807229],
[-1.08101851852 , 0.206024096386],
[-1.10416666667 , 0.220481927711],
[-1.16203703704 , 0.238554216867],
[-1.17361111111,  0.253012048193],
[-1.20833333333,  0.289156626506],
[-1.23148148148,  0.310843373494],
[-1.25462962963 , 0.339759036145],
[-1.3125 , 0.350602409639]])
plot(-0.4-Curve24_LLR[:,0],Curve24_LLR[:,1],'-',color='red',linewidth=2)#, arange(0,4,0.1)/2,curveMII,'o')
Curve24_LMB=array([[0.446759259259,  0.00361445783133],
[0.469907407407 , 0.010843373494],
[0.5625 , 0.0289156626506],
[0.62037037037 , 0.0506024096386],
[0.678240740741,  0.0759036144578],
[0.689814814815 , 0.0867469879518],
[0.747685185185,  0.101204819277],
[0.81712962963 , 0.104819277108],
[0.898148148148 , 0.133734939759],
[1.00231481481 , 0.155421686747],
[1.03703703704 , 0.180722891566],
[1.07175925926 , 0.202409638554],
[1.09490740741 , 0.213253012048],
[1.1412037037, 0.231325301205],
[1.19907407407 , 0.234939759036],
[1.2337962963,  0.24578313253],
[1.28009259259 , 0.260240963855],
[1.31481481481 , 0.285542168675],
[1.33796296296 , 0.310843373494],
[1.36111111111 , 0.339759036145],
[1.38425925926 , 0.365060240964],
[1.41898148148 , 0.386746987952],
[1.44212962963 , 0.412048192771],
[1.4537037037 , 0.426506024096],
[1.47685185185 , 0.444578313253],
[1.48842592593 , 0.459036144578],
[1.53472222222 , 0.487951807229],
[1.56944444444 , 0.513253012048],
[1.58101851852 , 0.549397590361],
[1.61574074074 , 0.578313253012],
[1.65046296296 , 0.607228915663],
[1.67361111111 , 0.650602409639],
[1.70833333333 , 0.690361445783]])
plot(Curve24_LMB[:,0]-0.4,Curve24_LMB[:,1],'-',color='red',linewidth=2)#, arange(0,4,0.1)/2,curveMII,'o')

x1=arange(-1,0.1,0.1)
y1=zeros(len(x1))
x2=arange(1,2.1,0.1)
y2=ones(len(x1))*1.2

plot(x1,y1, linewidth=5, color='black')
plot(x2,y2, linewidth=2, color='black')

xlabel('X (cm)',fontsize=15)
ylabel('Y (cm)',fontsize=15)
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(yticklabels, 'color', 'black', fontsize='15')
setp(xticklabels, 'color', 'black', fontsize='15')
legend1=legend(loc=2)
ylim([-0.4,1])
#xlim([-0.5,2.0])
for label in legend1.get_texts():
    label.set_fontsize('18')


==> Figures/Pythons/ExpComparisonD16.py <==
# -*- coding: utf-8 -*-
"""
Created on Fri Jul 31 13:51:38 2015

@author: ramin
"""
from numpy import *
import math as mt
from matplotlib.offsetbox import AnnotationBbox, OffsetImage
from matplotlib._png import read_png
from matplotlib import rc, font_manager

def F(x,alpha, st):
    return 1.0/2.0*(1.0+mt.erf((x-alpha)/st/sqrt(2)))

def phi(x):
    return mt.exp(-x**2/2)/sqrt(2*pi)
def curve(alpha,beta,gamma):
    return array([alpha*x+beta*x**(3/2)+gamma*x**2 for x in arange(0,3,0.1)])
a=0.5
H=2
sig=1
S=arange(0.1,2,0.1)
rc=sqrt((H+2*a)**2+S**2)
thetac=arctan(S/(H+2*a))
theta0=arctan(S/H)
zeta=a/rc
kI=sig*sqrt(pi*a)
bI=sig*sqrt(pi/a)*3/4
T=-sig*sqrt(2*pi)
kII=sig*sqrt(pi*a)*zeta**2*(sin(4*thetac)-sin(2*thetac))/2
bII=3*sig*sqrt(pi/a)*zeta**2*(sin(4*thetac)-sin(2*thetac))/8
st=20*pi/180
alpha=arctan(-2*kII/kI)
#MethodI=array([[0, 0], [0.1, -0.00605589], [0.2, -0.0118474], [0.3, \
#-0.0171289], [0.4, -0.0216902], [0.5, -0.0253684], [0.6, -0.0280553], \
#[0.7, -0.0296983], [0.8, -0.0302971], [0.9, -0.0298968], [1., \
#-0.0285779], [1.1, -0.0264468], [1.2, -0.0236253], [1.3, -0.0202422], \
#[1.4, -0.0164257], [1.5, -0.0122982], [1.6, -0.00797219], [1.7, \
#-0.00354822], [1.8, 0.000886628], [1.9, 0.00525879], [2., 
#  0.00950781], [2.1, 0.0135855], [2.2, 0.0174549], [2.3, 
#  0.0210887], [2.4, 0.0244683], [2.5, 0.0275824], [2.6, 
#  0.0304259], [2.7, 0.0329984], [2.8, 0.0353039], [2.9, 
#  0.0373494], [3., 0.0391446], [3.1, 0.0407007], [3.2, 
#  0.0420304], [3.3, 0.0431473], [3.4, 0.0440652], [3.5, 
#  0.0447983], [3.6, 0.0453608], [3.7, 0.0457664], [3.8, 
#  0.0460285], [3.9, 0.04616], [4., 0.0461732]])
F_theta0=array([F(theta0[ii], alpha[ii], st) for ii in range(len(S))])
F_zero0=array([F(0, alpha[ii], st) for ii in range(len(S))])
F_subt=F_theta0-F_zero0
#[S,alpha,beta,gamma]
#resCurve=[[1., 0.00950781, -0.00575492, 0.0226836], [1.2, 
#  0.0244683, -0.014735, 0.0353601], [1.4, 0.0353039, -0.0211707, 
#  0.0422027], [1.6, 0.0420304, -0.025129, 0.044652], [1.8, 
#  0.0453608, -0.0270706, 0.0442251], [2., 0.0461732, -0.0275302, 
#  0.0421072], [2.2, 0.0452659, -0.026982, 0.0391145], [2.4, 
#  0.0432744, -0.0257988, 0.0357696], [2.6, 0.0406666, -0.0242535, 
#  0.0323877], [2.8, 0.0377677, -0.0225363, 0.0291467], [3., 
#  0.0347937, -0.0207733, 0.026138], [3.2, 0.0318808, -0.0190448, 
#  0.0233997], [3.4, 0.0291097, -0.0173986, 0.0209388], [3.6, 
#  0.0265236, -0.0158606, 0.0187448], [3.8, 0.0241415, -0.0144424, 
#  0.0167984], [4., 0.0219664, -0.0131463, 0.0150766]]
#resCurve=[[1., 0.00950781, -0.00575492, 0.0226836], [2., 0.0461732, -0.0275302, 
#  0.0421072], [3., 0.0347937, -0.0207733, 0.026138], [4., 0.0219664, -0.0131463, 0.0150766]]
resCurveII=[[3.2, 0.0420304, -0.025129, 0.044652]]
#resCurveII=[[2.4, 0.0244683,-0.0294699,   0.0588762] ,[3.2, 0.0420304, -0.05025814, 0.0844516]]
#resCurveI=[[2.4, 0.0244683, -0.0263466, 0.0555976],[3.2,0.0420304, -0.0471216, 0.0811935]]
resCurveII_I=[[3.2,0.0420304,-0.02356073436860178,0.04776088235294118],[3.2, 0.0420304, -0.025129, 0.044652]]#0.04292934843152764]]

figure(4)
im=read_png('SandH.png')
imageBox=OffsetImage(im,zoom=0.3)
xy=[1.45,0.75]
ab = AnnotationBbox(imageBox, xy,
    xybox=(5., -5.),
    xycoords='data',
    boxcoords="offset points")                                  
fig = gcf()
fig.clf()
ax=subplot(111)
ax.add_artist(ab)

ii=0
style=['--','-.']
color=['black','black']
label=['Method I','Method II']
for el in resCurveII_I:
    plot(arange(0,3,0.1)/2, curve(el[1],el[2],el[3]),style[ii],color=color[ii],label=label[ii],linewidth=3 )
    ii+=1    
    
#0.00950781, -0.00575492, 0.0226836
#curveMII=[0.0461732*x+ -0.0275302*x**(3/2)+ 0.0421072*x**2 for x in arange(0,4,0.1)]
ang=arange(-pi/3,pi/3,0.01)

#plt.rc('text', usetex=True)
#Adding the image to the graph
#defiing the style for the graph


#plot(S,kII)
#res=[phi((x-alpha[0])/st) for x in ang]
#plot(ang,res)

#beta=-16*sqrt(2*pi)*kII*T/(3*(pi*kI**2+(3*pi-4)*kII**2))
#gamma=8*(beta**2*kII/4/pi+3*sqrt(pi/2)*beta*T/2+alpha*bI/4-bII/2)/(8*kI-9*alpha*kII)
#figure(3)
x=0.15
#l1=alpha*x+beta*x**(3/2)+gamma*x**2
#l1=abs(l1)/max(abs(l1))*100
Curve_ExpS2=array([[0.239557294151  ,-0.00448430493274],
[0.418223451961,  -0.00896860986547],
[0.520465604427 , 0],
[0.597118595554 , 0.00448430493274],
[0.699475240912 , 0.0224215246637],
[0.750710810037 , 0.0358744394619],
[0.891136341952,  0.0358744394619],
[0.95519511497 , 0.0538116591928],
[1.03196259899,  0.067264573991],
[1.1985497567 , 0.116591928251],
[1.26260852972 , 0.134529147982],
[1.39089781509 , 0.183856502242],
[1.49365518557 , 0.233183856502],
[1.55788569793 , 0.264573991031],
[1.63493941418,  0.300448430493],
[1.71205037687 , 0.340807174888],
[1.77633813567 , 0.37668161435],
[1.81532296537 , 0.430493273543],
[1.90525713195 , 0.47533632287],
[1.91836656808 , 0.502242152466],
[1.98282606622 , 0.551569506726],
[2.02123843145 , 0.560538116592],
[2.07310371148,  0.62331838565],
[2.12514073085,  0.699551569507],
[2.16383932831,  0.730941704036],
[2.26676843813 , 0.793721973094],
[2.28016410648 , 0.843049327354],
[2.2805648316 , 0.874439461883],
[2.31960690774,  0.932735426009],
[2.35824825875 , 0.959641255605],
[2.41011353878,  1.02242152466],
[2.44846865757 , 1.0269058296],
[2.4869955157 , 1.04484304933],
[2.48751073371 , 1.08520179372],
[2.55174124606,  1.11659192825],
[2.60314855453 , 1.14349775785]])

Curve_ExpS24=array([[2.46242774566 , 1.19638554217],
[2.5549132948 , 1.19277108434],
[2.60115606936 , 1.2],
[2.65895953757,  1.18915662651],
[2.73988439306 , 1.2],
[2.82080924855,  1.19277108434],
[2.87861271676 , 1.19638554217],
[3.00578034682 , 1.18192771084],
[3.05202312139 , 1.16746987952],
[3.12138728324 , 1.16746987952],
[3.19075144509 , 1.14939759036],
[3.28323699422,  1.13855421687],
[3.35260115607,  1.12048192771],
[3.39884393064,  1.09156626506],
[3.45664739884 , 1.08072289157],
[3.52601156069 , 1.05542168675],
[3.56069364162 , 1.02289156627],
[3.63005780347,  1.00481927711],
[3.65317919075,  0.98313253012],
[3.67630057803,  0.965060240964],
[3.73410404624 , 0.932530120482],
[3.76878612717 , 0.918072289157],
[3.80346820809,  0.907228915663],
[3.83815028902,  0.878313253012],
[3.89595375723 , 0.867469879518]])
#plot(Curve_ExpS24[:,0]-2.5,-Curve_ExpS24[:,1]+1.2,'-',color='red',linewidth=2, label='Experiment')#, arange(0,4,0.1)/2,curveMII,'o')

plot(Curve_ExpS2[2:19,0]-0.5,Curve_ExpS2[2:19,1]- 0.0044776119403,'-',color='red',linewidth=2,label='Experiment')#, arange(0,4,0.1)/2,curveMII,'o')

x=0.2
#l2=alpha*x+beta*x**(3/2)+gamma*x**2
#plot(S,1-F_subt,color='black',linewidth=2.0,label='Method III')
#plot(exp[:,0],exp[:,1]/100,'o',color='black',label='Experiments')
#bII=zeta(sin(4*thetac)-sin(2*thetac))
x1=arange(-1,0.1,0.1)
y1=zeros(len(x1))
x2=arange(1,2.1,0.1)
y2=ones(len(x1))*1.2

plot(x1,y1, linewidth=5, color='black')
plot(x2,y2, linewidth=2, color='black')

xlabel('X (cm)',fontsize=15)
ylabel('Y (cm)',fontsize=15)
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(yticklabels, 'color', 'black', fontsize='15')
setp(xticklabels, 'color', 'black', fontsize='15')
legend1=legend(loc=2)
ylim([-0.4,1])
xlim([-0.5,2.0])
for label in legend1.get_texts():
    label.set_fontsize('18')


==> Figures/Pythons/H10.py <==
import matplotlib.pyplot as plt
from pylab import *
from matplotlib.offsetbox import AnnotationBbox, OffsetImage
from matplotlib._png import read_png
from matplotlib import rc, font_manager
#rom numpy import arange
from matplotlib.pyplot import figure, axes, plot, xlabel, ylabel, title, \
grid, savefig, show
#This file plots for the point A of two cracks with angle!
close('all')
#The results for exact solution
#The results are kI-kIo
H=[0., 1., 2., 3., 4., 5., 6., 7., 8., 9., 10., 11., 12., 13., 14., 15., \
16., 17., 18., 19., 20., 21., 22., 23., 24., 25., 26., 27., 28., 29., \
30.]
H2=[0,0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1., 1.1, 1.2, 1.3, 1.4, \
1.5, 1.6, 1.7, 1.8, 1.9, 2., 2.1, 2.2, 2.3, 2.4, 2.5, 2.6, 2.7, 2.8, \
2.9, 3., 3.1, 3.2, 3.3, 3.4, 3.5, 3.6, 3.7, 3.8, 3.9, 4., 4.1, 4.2, \
4.3, 4.4, 4.5, 4.6, 4.7, 4.8, 4.9, 5., 5.1, 5.2, 5.3, 5.4, 5.5, 5.6, \
5.7, 5.8, 5.9, 6., 6.1, 6.2, 6.3, 6.4, 6.5, 6.6, 6.7, 6.8, 6.9, 7., \
7.1, 7.2, 7.3, 7.4, 7.5, 7.6, 7.7, 7.8, 7.9, 8., 8.1, 8.2, 8.3, 8.4, \
8.5, 8.6, 8.7, 8.8, 8.9, 9., 9.1, 9.2, 9.3, 9.4, 9.5, 9.6, 9.7, 9.8, \
9.9, 10., 10.1, 10.2, 10.3, 10.4, 10.5, 10.6, 10.7, 10.8, 10.9, 11., \
11.1, 11.2, 11.3, 11.4, 11.5, 11.6, 11.7, 11.8, 11.9, 12., 12.1, \
12.2, 12.3, 12.4, 12.5, 12.6, 12.7, 12.8, 12.9, 13., 13.1, 13.2, \
13.3, 13.4, 13.5, 13.6, 13.7, 13.8, 13.9, 14., 14.1, 14.2, 14.3, \
14.4, 14.5, 14.6, 14.7, 14.8, 14.9, 15., 15.1, 15.2, 15.3, 15.4, \
15.5, 15.6, 15.7, 15.8, 15.9, 16., 16.1, 16.2, 16.3, 16.4, 16.5, \
16.6, 16.7, 16.8, 16.9, 17., 17.1, 17.2, 17.3, 17.4, 17.5, 17.6, \
17.7, 17.8, 17.9, 18., 18.1, 18.2, 18.3, 18.4, 18.5, 18.6, 18.7, \
18.8, 18.9, 19., 19.1, 19.2, 19.3, 19.4, 19.5, 19.6, 19.7, 19.8, \
19.9, 20., 20.1, 20.2, 20.3, 20.4, 20.5, 20.6, 20.7, 20.8, 20.9, 21., \
21.1, 21.2, 21.3, 21.4, 21.5, 21.6, 21.7, 21.8, 21.9, 22., 22.1, \
22.2, 22.3, 22.4, 22.5, 22.6, 22.7, 22.8, 22.9, 23., 23.1, 23.2, \
23.3, 23.4, 23.5, 23.6, 23.7, 23.8, 23.9, 24., 24.1, 24.2, 24.3, \
24.4, 24.5, 24.6, 24.7, 24.8, 24.9, 25., 25.1, 25.2, 25.3, 25.4, \
25.5, 25.6, 25.7, 25.8, 25.9, 26., 26.1, 26.2, 26.3, 26.4, 26.5, \
26.6, 26.7, 26.8, 26.9, 27., 27.1, 27.2, 27.3, 27.4, 27.5, 27.6, \
27.7, 27.8, 27.9, 28., 28.1, 28.2, 28.3, 28.4, 28.5, 28.6, 28.7, \
28.8, 28.9, 29., 29.1, 29.2, 29.3, 29.4, 29.5, 29.6, 29.7, 29.8, \
29.9, 30.]

# k2=0.5
#First solution
alf1=[0, -0.00128635, -0.00222735, -0.0026019, -0.00237034, -0.00164801, \
-0.000630117, 0.000484124, 0.00153906, 0.00243838, 0.0031394, \
0.00363813, 0.00395369, 0.00411591, 0.00415721, 0.00410787, \
0.00399389, 0.00383638, 0.00365177, 0.00345243, 0.0032474, \
0.00304308, 0.00284384, 0.00265253, 0.00247091, 0.00229991, \
0.00213989, 0.00199085, 0.0018525, 0.00172439, 0.00160596]
#second and the first solution are equal in Alpha
#third solution
#alf3=[0,-0.00225505, -0.00339928, -0.0030949, -0.00176181, -0.0000533263, \
#0.00154294, 0.00279725, 0.00366586, 0.00419699, 0.00446756, \
#0.00455198, 0.00451093, 0.00438981, 0.00422084, 0.00402612, \
#0.00382038, 0.00361315, 0.00341043, 0.00321579, 0.00303119, \
#0.00285759, 0.00269521, 0.00254391, 0.00240324, 0.00227264, \
#0.00215146, 0.00203905, 0.00193474, 0.0018379, 0.00174793]
alf3=[0,-0.000130873, -0.000261313, -0.000390888, -0.000519172, -0.000645744, \
-0.000770193, -0.00089212, -0.00101114, -0.00112687, -0.00123897, \
-0.00134709, -0.00145092, -0.00155017, -0.00164455, -0.00173381, \
-0.00181773, -0.00189611, -0.00196877, -0.00203554, -0.00209632, \
-0.00215099, -0.00219948, -0.00224173, -0.00227771, -0.00230743, \
-0.00233089, -0.00234814, -0.00235924, -0.00236425, -0.0023633, \
-0.00235647, -0.00234392, -0.00232578, -0.00230222, -0.00227339, \
-0.0022395, -0.00220073, -0.00215727, -0.00210935, -0.00205716, \
-0.00200093, -0.00194089, -0.00187724, -0.00181023, -0.00174007, \
-0.00166699, -0.00159121, -0.00151296, -0.00143245, -0.0013499, \
-0.00126552, -0.00117952, -0.00109209, -0.00100344, -0.000913751, \
-0.000823209, -0.00073199, -0.000640265, -0.000548197, -0.000455942, \
-0.000363648, -0.000271458, -0.000179506, -0.0000879193, \
3.18147*10**-6, 0.0000936832, 0.00018348, 0.000272472, 0.000360566, \
0.000447678, 0.000533726, 0.000618637, 0.000702344, 0.000784785, \
0.000865905, 0.000945651, 0.00102398, 0.00110085, 0.00117623, \
0.00125008, 0.00132237, 0.0013931, 0.00146222, 0.00152974, \
0.00159564, 0.00165991, 0.00172255, 0.00178354, 0.00184291, \
0.00190063, 0.00195673, 0.00201121, 0.00206408, 0.00211535, \
0.00216503, 0.00221314, 0.00225969, 0.00230471, 0.00234821, \
0.0023902, 0.00243072, 0.00246978, 0.00250741, 0.00254362, \
0.00257845, 0.00261191, 0.00264404, 0.00267486, 0.00270438, \
0.00273265, 0.00275967, 0.00278549, 0.00281013, 0.0028336, \
0.00285595, 0.00287719, 0.00289735, 0.00291645, 0.00293453, \
0.00295161, 0.0029677, 0.00298285, 0.00299706, 0.00301037, \
0.00302281, 0.00303438, 0.00304512, 0.00305506, 0.0030642, \
0.00307259, 0.00308023, 0.00308714, 0.00309336, 0.0030989, \
0.00310378, 0.00310802, 0.00311164, 0.00311466, 0.0031171, \
0.00311898, 0.00312031, 0.00312111, 0.0031214, 0.0031212, 0.00312052, \
0.00311938, 0.00311779, 0.00311577, 0.00311334, 0.0031105, \
0.00310727, 0.00310368, 0.00309972, 0.00309541, 0.00309077, \
0.0030858, 0.00308053, 0.00307495, 0.00306909, 0.00306295, \
0.00305654, 0.00304988, 0.00304298, 0.00303584, 0.00302847, \
0.00302089, 0.0030131, 0.00300511, 0.00299692, 0.00298856, \
0.00298003, 0.00297132, 0.00296246, 0.00295345, 0.00294429, 0.002935, \
0.00292557, 0.00291603, 0.00290636, 0.00289658, 0.0028867, \
0.00287671, 0.00286663, 0.00285646, 0.00284621, 0.00283588, \
0.00282547, 0.00281499, 0.00280445, 0.00279385, 0.00278319, \
0.00277248, 0.00276172, 0.00275092, 0.00274008, 0.0027292, \
0.00271828, 0.00270734, 0.00269637, 0.00268537, 0.00267435, \
0.00266332, 0.00265227, 0.00264121, 0.00263013, 0.00261905, \
0.00260797, 0.00259688, 0.0025858, 0.00257471, 0.00256363, \
0.00255255, 0.00254149, 0.00253043, 0.00251938, 0.00250835, \
0.00249734, 0.00248634, 0.00247535, 0.00246439, 0.00245345, \
0.00244253, 0.00243164, 0.00242077, 0.00240993, 0.00239911, \
0.00238833, 0.00237757, 0.00236684, 0.00235615, 0.00234549, \
0.00233486, 0.00232426, 0.0023137, 0.00230318, 0.0022927, 0.00228225, \
0.00227184, 0.00226146, 0.00225113, 0.00224084, 0.00223059, \
0.00222037, 0.0022102, 0.00220008, 0.00218999, 0.00217995, \
0.00216995, 0.00215999, 0.00215008, 0.00214021, 0.00213038, \
0.00212061, 0.00211087, 0.00210118, 0.00209154, 0.00208194, \
0.00207239, 0.00206288, 0.00205342, 0.002044, 0.00203464, 0.00202531, \
0.00201604, 0.00200681, 0.00199763, 0.00198849, 0.0019794, \
0.00197036, 0.00196137, 0.00195242, 0.00194352, 0.00193466, \
0.00192585, 0.00191709, 0.00190838, 0.00189971, 0.00189109, \
0.00188252, 0.00187399, 0.0018655, 0.00185707, 0.00184868, \
0.00184033, 0.00183204, 0.00182378, 0.00181558, 0.00180742, \
0.0017993, 0.00179123, 0.00178321, 0.00177523, 0.00176729, 0.0017594, \
0.00175156, 0.00174375, 0.001736, 0.00172828, 0.00172061, 0.00171299]
##BETA
##first solution
bet1=[0,0.00167872, 0.00293421, 0.00349394, 0.00330578, 0.00250671, \
0.00133197, 0.0000231731, -0.00122975, -0.00230807, -0.00315766, \
-0.00377123, -0.00416965, -0.00438706, -0.00446104, -0.00442698, \
-0.00431535, -0.004151, -0.0039533, -0.00373689, -0.00351249, \
-0.00328773, -0.00306784, -0.00285628, -0.00265518, -0.00246572, \
-0.00228841, -0.00212329, -0.00197008, -0.00182831, -0.00169738]
##second solution
bet2=[0,0.0015447, 0.00267478, 0.00312467, 0.0028466, 0.00197908, \
0.000756653, -0.000581295, -0.0018478, -0.00292727, -0.00376856, \
-0.00436699, -0.00474556, -0.00494014, -0.00498962, -0.00493036, \
-0.00479355, -0.00460452, -0.00438298, -0.00414377, -0.00389772, \
-0.00365252, -0.0034134, -0.00318382, -0.00296584, -0.00276061, \
-0.00256857, -0.00238969, -0.00222363, -0.00206986, -0.00192772]
##third solution
#bet3=[0, 0.00270701, 0.00408055, 0.00371517, 0.00211491, 0.000064014, \
#-0.00185218, -0.00335787, -0.00440055, -0.00503812, -0.00536291, \
#-0.00546425, -0.00541498, -0.00526958, -0.00506675, -0.00483301, \
#-0.00458604, -0.00433728, -0.00409393, -0.00386028, -0.0036387, \
#-0.0034303, -0.00323538, -0.00305375, -0.00288489, -0.00272812, \
#-0.00258266, -0.00244772, -0.00232251, -0.00220626, -0.00209825]
bet3=[0,0.000157103, 0.000313686, 0.000469231, 0.000623225, 0.000775164, \
0.000924556, 0.00107092, 0.00121379, 0.00135272, 0.00148729, \
0.00161708, 0.00174172, 0.00186085, 0.00197415, 0.0020813, \
0.00218204, 0.00227613, 0.00236335, 0.00244351, 0.00251646, \
0.00258209, 0.00264029, 0.00269101, 0.00273421, 0.00276988, \
0.00279805, 0.00281875, 0.00283207, 0.0028381, 0.00283694, \
0.00282876, 0.00281369, 0.00279191, 0.00276362, 0.00272903, \
0.00268834, 0.0026418, 0.00258963, 0.0025321, 0.00246946, 0.00240196, \
0.00232988, 0.00225348, 0.00217303, 0.00208881, 0.00200108, \
0.00191012, 0.00181618, 0.00171954, 0.00162045, 0.00151915, \
0.00141591, 0.00131097, 0.00120455, 0.00109689, 0.000988197, \
0.000878697, 0.000768588, 0.000658068, 0.000547322, 0.000436531, \
0.000325864, 0.000215483, 0.00010554, -3.81911*10**-6, -0.000112459, \
-0.000220253, -0.000327081, -0.000432832, -0.000537402, -0.000640696, \
-0.000742625, -0.000843109, -0.000942073, -0.00103945, -0.00113518, \
-0.00122921, -0.00132148, -0.00141197, -0.00150062, -0.0015874, \
-0.0016723, -0.00175528, -0.00183634, -0.00191544, -0.00199259, \
-0.00206778, -0.002141, -0.00221226, -0.00228156, -0.0023489, \
-0.0024143, -0.00247776, -0.00253931, -0.00259895, -0.0026567, \
-0.00271258, -0.00276662, -0.00281883, -0.00286924, -0.00291788, \
-0.00296477, -0.00300994, -0.00305341, -0.00309522, -0.00313539, \
-0.00317396, -0.00321094, -0.00324639, -0.00328032, -0.00331276, \
-0.00334375, -0.00337333, -0.00340151, -0.00342833, -0.00345383, \
-0.00347803, -0.00350096, -0.00352266, -0.00354316, -0.00356248, \
-0.00358066, -0.00359772, -0.0036137, -0.00362863, -0.00364252, \
-0.00365542, -0.00366734, -0.00367832, -0.00368838, -0.00369755, \
-0.00370586, -0.00371332, -0.00371997, -0.00372583, -0.00373092, \
-0.00373527, -0.00373889, -0.00374182, -0.00374407, -0.00374567, \
-0.00374663, -0.00374698, -0.00374674, -0.00374592, -0.00374455, \
-0.00374265, -0.00374022, -0.0037373, -0.00373389, -0.00373002, \
-0.0037257, -0.00372095, -0.00371578, -0.00371021, -0.00370425, \
-0.00369791, -0.00369122, -0.00368419, -0.00367682, -0.00366913, \
-0.00366113, -0.00365284, -0.00364427, -0.00363543, -0.00362632, \
-0.00361697, -0.00360738, -0.00359756, -0.00358752, -0.00357727, \
-0.00356683, -0.00355619, -0.00354537, -0.00353438, -0.00352322, \
-0.00351191, -0.00350045, -0.00348884, -0.00347711, -0.00346524, \
-0.00345325, -0.00344115, -0.00342895, -0.00341664, -0.00340424, \
-0.00339175, -0.00337917, -0.00336652, -0.00335379, -0.003341, \
-0.00332814, -0.00331522, -0.00330226, -0.00328924, -0.00327618, \
-0.00326307, -0.00324994, -0.00323677, -0.00322357, -0.00321034, \
-0.00319709, -0.00318383, -0.00317055, -0.00315726, -0.00314396, \
-0.00313065, -0.00311735, -0.00310404, -0.00309073, -0.00307743, \
-0.00306413, -0.00305085, -0.00303757, -0.00302432, -0.00301107, \
-0.00299785, -0.00298464, -0.00297146, -0.0029583, -0.00294517, \
-0.00293206, -0.00291898, -0.00290594, -0.00289292, -0.00287994, \
-0.00286699, -0.00285408, -0.0028412, -0.00282836, -0.00281557, \
-0.00280281, -0.00279009, -0.00277741, -0.00276478, -0.0027522, \
-0.00273965, -0.00272716, -0.0027147, -0.0027023, -0.00268995, \
-0.00267764, -0.00266538, -0.00265317, -0.00264101, -0.00262891, \
-0.00261685, -0.00260485, -0.00259289, -0.00258099, -0.00256915, \
-0.00255736, -0.00254562, -0.00253393, -0.0025223, -0.00251072, \
-0.0024992, -0.00248773, -0.00247632, -0.00246496, -0.00245366, \
-0.00244242, -0.00243123, -0.00242009, -0.00240901, -0.00239799, \
-0.00238703, -0.00237612, -0.00236526, -0.00235446, -0.00234372, \
-0.00233304, -0.00232241, -0.00231183, -0.00230132, -0.00229086, \
-0.00228045, -0.0022701, -0.00225981, -0.00224957, -0.00223939, \
-0.00222926, -0.00221919, -0.00220917, -0.00219921, -0.00218931, \
-0.00217946, -0.00216966, -0.00215992, -0.00215023, -0.0021406, \
-0.00213102, -0.00212149, -0.00211202, -0.0021026, -0.00209324, \
-0.00208393, -0.00207467, -0.00206546, -0.0020563]
###GAMMA
#first solution
gam1=[0, -0.00165279, -0.00291539, -0.00352761, -0.00342417, -0.00271474, \
-0.00160908, -0.00033471, 0.000920052, 0.00202963, 0.00292962, \
0.00360271, 0.00406185, 0.00433589, 0.00445946, 0.00446669, \
0.00438801, 0.00424889, 0.00406965, 0.00386601, 0.00364972, \
0.00342935, 0.00321095, 0.00299867, 0.00279521, 0.00260219, \
0.00242049, 0.00225041, 0.00209192, 0.00194469, 0.00180824]
#second solution
gam2=[0, -0.00150961, -0.00263846, -0.00313394, -0.00293533, -0.00215381, \
-0.000998159, 0.000306588, 0.00157534, 0.00268588, 0.00357695, \
0.00423395, 0.00467207, 0.00492197, 0.00501963, 0.00500023, \
0.00489493, 0.0047297, 0.00452524, 0.00429746, 0.00405824, \
0.00381622, 0.00357746, 0.00334608, 0.00312473, 0.00291499, \
0.00271766, 0.002533, 0.00236088, 0.00220093, 0.00205259]
#third solution
#gam3=[0,-0.00534325, -0.00725942, -0.00520539, -0.00101237, 0.00327829, \
#0.00656521, 0.008617, 0.00963384, 0.00992426, 0.00976023, 0.00933954, \
#0.00879221, 0.00819818, 0.00760394, 0.00703475, 0.00650304, \
#0.00601368, 0.00556722, 0.00516193, 0.00479493, 0.00446291, \
#0.00416246, 0.00389034, 0.00364352, 0.00341927, 0.00321512, \
#0.00302889, 0.00285865, 0.00270269, 0.00255952]
gam3=[0,-0.000290509, -0.000579787, -0.000866612, -0.00114978, -0.0014281, \
-0.00170042, -0.00196563, -0.00222265, -0.00247048, -0.00270814, \
-0.00293474, -0.00314943, -0.00335147, -0.00354015, -0.00371486, \
-0.00387508, -0.00402033, -0.00415026, -0.00426455, -0.00436301, \
-0.00444548, -0.00451192, -0.00456233, -0.0045968, -0.00461549, \
-0.0046186, -0.00460643, -0.0045793, -0.00453761, -0.00448179, \
-0.00441232, -0.00432971, -0.00423453, -0.00412736, -0.00400878, \
-0.00387945, -0.00373999, -0.00359106, -0.00343332, -0.00326745, \
-0.00309409, -0.00291393, -0.00272761, -0.00253578, -0.00233908, \
-0.00213814, -0.00193356, -0.00172594, -0.00151583, -0.0013038, \
-0.00109037, -0.000876051, -0.000661318, -0.000446634, -0.000232432, \
-0.0000191215, 0.000192911, 0.000403307, 0.000611728, 0.000817862, \
0.00102142, 0.00122214, 0.00141977, 0.0016141, 0.00180492, \
0.00199205, 0.00217534, 0.00235464, 0.00252982, 0.00270078, \
0.00286744, 0.00302971, 0.00318753, 0.00334087, 0.00348967, \
0.00363393, 0.00377363, 0.00390878, 0.00403937, 0.00416543, \
0.00428699, 0.00440408, 0.00451675, 0.00462503, 0.00472899, \
0.00482868, 0.00492417, 0.00501552, 0.00510281, 0.0051861, \
0.00526548, 0.00534103, 0.00541283, 0.00548095, 0.00554549, \
0.00560653, 0.00566416, 0.00571846, 0.00576953, 0.00581744, \
0.00586229, 0.00590415, 0.00594313, 0.0059793, 0.00601275, \
0.00604355, 0.00607181, 0.00609759, 0.00612097, 0.00614204, \
0.00616087, 0.00617755, 0.00619213, 0.00620471, 0.00621534, \
0.0062241, 0.00623106, 0.00623629, 0.00623984, 0.00624179, \
0.00624219, 0.00624111, 0.00623861, 0.00623474, 0.00622956, \
0.00622312, 0.00621547, 0.00620667, 0.00619677, 0.00618581, \
0.00617384, 0.0061609, 0.00614704, 0.00613231, 0.00611673, \
0.00610036, 0.00608323, 0.00606537, 0.00604683, 0.00602763, \
0.00600782, 0.00598741, 0.00596645, 0.00594497, 0.00592298, \
0.00590053, 0.00587763, 0.00585432, 0.00583062, 0.00580655, \
0.00578213, 0.00575739, 0.00573235, 0.00570703, 0.00568145, \
0.00565563, 0.00562958, 0.00560333, 0.0055769, 0.00555028, \
0.00552352, 0.00549661, 0.00546957, 0.00544242, 0.00541517, \
0.00538783, 0.00536042, 0.00533294, 0.00530541, 0.00527784, \
0.00525024, 0.00522261, 0.00519498, 0.00516734, 0.0051397, \
0.00511207, 0.00508447, 0.0050569, 0.00502936, 0.00500186, \
0.00497441, 0.00494702, 0.00491968, 0.00489242, 0.00486522, \
0.0048381, 0.00481106, 0.00478411, 0.00475724, 0.00473047, 0.0047038, \
0.00467723, 0.00465077, 0.00462441, 0.00459817, 0.00457204, \
0.00454602, 0.00452013, 0.00449436, 0.00446871, 0.00444319, \
0.0044178, 0.00439253, 0.0043674, 0.0043424, 0.00431754, 0.00429281, \
0.00426823, 0.00424377, 0.00421946, 0.00419529, 0.00417127, \
0.00414738, 0.00412364, 0.00410004, 0.00407658, 0.00405327, \
0.00403011, 0.00400708, 0.00398421, 0.00396148, 0.0039389, \
0.00391646, 0.00389417, 0.00387202, 0.00385002, 0.00382817, \
0.00380646, 0.0037849, 0.00376348, 0.00374221, 0.00372108, 0.0037001, \
0.00367926, 0.00365856, 0.00363801, 0.0036176, 0.00359733, 0.0035772, \
0.00355721, 0.00353737, 0.00351766, 0.00349809, 0.00347866, \
0.00345937, 0.00344022, 0.0034212, 0.00340232, 0.00338357, \
0.00336496, 0.00334648, 0.00332813, 0.00330992, 0.00329183, \
0.00327388, 0.00325606, 0.00323836, 0.0032208, 0.00320336, \
0.00318605, 0.00316886, 0.0031518, 0.00313486, 0.00311805, \
0.00310136, 0.00308479, 0.00306834, 0.00305201, 0.0030358, \
0.00301971, 0.00300373, 0.00298788, 0.00297213, 0.0029565, \
0.00294099, 0.00292559, 0.0029103, 0.00289512, 0.00288006, 0.0028651, \
0.00285025, 0.00283551, 0.00282088, 0.00280635, 0.00279193, \
0.00277762, 0.0027634, 0.00274929, 0.00273529, 0.00272138, \
0.00270758, 0.00269387, 0.00268027, 0.00266676, 0.00265335, \
0.00264004, 0.00262682, 0.0026137, 0.00260067, 0.00258774]
#Match results


figure(1)
hold(True)

font = {'family' : 'Verdana',
        'color'  : 'black',
        'weight' : 'normal',
        'size'   : 25,       
        }

#plt.rc('text', usetex=True)
#Adding the image to the graph
#im=read_png('SandH.png')
#imageBox=OffsetImage(im,zoom=0.37)
#xy=[23.0,-0.009]
#ab = AnnotationBbox(imageBox, xy,
#    xybox=(5., -5.),
#    xycoords='data',
#    boxcoords="offset points")                                  
#fig = gcf()
#fig.clf()
#ax=subplot(111)
#ax.add_artist(ab)
#defiing the style for the graph

#PLOTS
rc('font', size=18,family= 'Verdana')
rcParams['xtick.major.pad']='15'
rcParams['ytick.major.pad']='15'

plalf1=plot(H, alf1,'o',color='black',label=r'$\alpha_{1(2)}$')
plalf2=plot(H2, alf3,'r-',color='red',label=r'$\alpha_3$')

   
#plkI20E=plot(D, kIk22E,'o',color='black')
text(25,0.004,r'$\frac{H}{a}=10$',fontsize=25,color='black') #Text in the plot

grid(True)
#GRID
xticklines = getp(gca(), 'xticklines')
yticklines = getp(gca(), 'yticklines')
xgridlines = getp(gca(), 'xgridlines')
ygridlines = getp(gca(), 'ygridlines')
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(xticklines, 'linewidth', 1)
setp(yticklines, 'linewidth', 1)
setp(xgridlines, 'linestyle', '-.')
setp(ygridlines, 'linestyle', '-.')
setp(yticklabels, 'color', 'black', fontsize='17')
setp(xticklabels, 'color', 'black', fontsize='17')
#TITLE
#title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)

xlabel(r'$\frac{S}{a}$', fontsize='30')
xlim([0,30])
ylabel(r'$\alpha$', fontsize='30')
ylim([-0.015,0.015])
#Legends
legend1=legend(loc=4)
for label in legend1.get_texts():
    label.set_fontsize('18')
#frame=legend.get_frame()
#frame.set_facecolor('0.7')

figure(2)
# Tweak spacing to prevent clipping of ylabel
#subplots_adjust(left=0.15)
font = {'family' : 'Verdana',
        'color'  : 'black',
        'weight' : 'normal',
        'size'   : 25,       
        }
 
#plt.rc('text', usetex=True)
#Adding the image to the graph
#im=read_png('SandH.png')
#imageBox=OffsetImage(im,zoom=0.37)
#xy=[23.0,0.009]
#ab = AnnotationBbox(imageBox, xy,
#    xybox=(5., -5.),
#    xycoords='data',
#    boxcoords="offset points")                                  
#fig = gcf()
#fig.clf()
#ax=subplot(111)
#ax.add_artist(ab)
#defiing the style for the graph

#PLOTS
rc('font', size=18,family= 'Verdana')
rcParams['xtick.major.pad']='15'
rcParams['ytick.major.pad']='15'

plbet1=plot(H, bet1,'o',color='black',label=r'$\beta_1$')
plbet2=plot(H, bet2,'*',color='black',label=r'$\beta_2$')
plbet3=plot(H2, bet3,'r-',color='red',label=r'$\beta_3$')

#plkI20E=plot(D, kIk22E,'o',color='black')

text(25,0.0,r'$\frac{H}{a}=10$',fontsize=25,color='black') #Text in the plot
grid(True)
#GRID
xticklines = getp(gca(), 'xticklines')
yticklines = getp(gca(), 'yticklines')
xgridlines = getp(gca(), 'xgridlines')
ygridlines = getp(gca(), 'ygridlines')
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(xticklines, 'linewidth', 1)
setp(yticklines, 'linewidth', 1)
setp(xgridlines, 'linestyle', '-.')
setp(ygridlines, 'linestyle', '-.')
setp(yticklabels, 'color', 'black', fontsize='17')
setp(xticklabels, 'color', 'black', fontsize='17')
#TITLE
#title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)
xlabel(r'$\frac{S}{a}$', fontsize='30')
xlim([0,30])
ylabel(r'$\beta$', fontsize='30')
ylim([-0.015,0.015])
#Legends
legend1=legend(loc=4)
for label in legend1.get_texts():
    label.set_fontsize('18')
#frame=legend.get_frame()
#frame.set_facecolor('0.7')

figure(3)
# Tweak spacing to prevent clipping of ylabel
#subplots_adjust(left=0.15)
font = {'family' : 'Verdana',
        'color'  : 'black',
        'weight' : 'normal',
        'size'   : 25,       
        }
 
#plt.rc('text', usetex=True)
#Adding the image to the graph
#im=read_png('SandH.png')
#imageBox=OffsetImage(im,zoom=0.37)
#xy=[23.0,-0.009]
#ab = AnnotationBbox(imageBox, xy,
#    xybox=(5., -5.),
#    xycoords='data',
#    boxcoords="offset points")                                  
#fig = gcf()
#fig.clf()
#ax=subplot(111)
#ax.add_artist(ab)
#defiing the style for the graph

#PLOTS
rc('font', size=18,family= 'Verdana')
rcParams['xtick.major.pad']='18'
rcParams['ytick.major.pad']='18'

plbet1=plot(H, gam1,'o',color='black',label=r'$\gamma_1$')
plbet2=plot(H, gam2,'*',color='black',label=r'$\gamma_2$')
plbet3=plot(H2, gam3,'r-',color='red',label=r'$\gamma_3$')

#plkI20E=plot(D, kIk22E,'o',color='black')

text(25,0.005,r'$\frac{H}{a}=10$',fontsize=25,color='black') #Text in the plot
grid(True)
#GRID
xticklines = getp(gca(), 'xticklines')
yticklines = getp(gca(), 'yticklines')
xgridlines = getp(gca(), 'xgridlines')
ygridlines = getp(gca(), 'ygridlines')
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(xticklines, 'linewidth', 1)
setp(yticklines, 'linewidth', 1)
setp(xgridlines, 'linestyle', '-.')
setp(ygridlines, 'linestyle', '-.')
setp(yticklabels, 'color', 'black', fontsize='17')
setp(xticklabels, 'color', 'black', fontsize='17')
#TITLE
#title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)
xlabel(r'$\frac{S}{a}$', fontsize='30')
xlim([0,30])
ylabel(r'$\gamma$', fontsize='30')
ylim([-0.015,0.015])
#Legends
legend1=legend(loc=4)
for label in legend1.get_texts():
    label.set_fontsize('18')
#frame=legend.get_frame()
#frame.set_facecolor('0.7')

show()


==> Figures/Pythons/H15.py <==
import matplotlib.pyplot as plt
from pylab import *
from matplotlib.offsetbox import AnnotationBbox, OffsetImage
from matplotlib._png import read_png
from matplotlib import rc, font_manager
#rom numpy import arange
from matplotlib.pyplot import figure, axes, plot, xlabel, ylabel, title, \
grid, savefig, show
#This file plots for the point A of two cracks with angle!
close('all')
#The results for exact solution
#The results are kI-kIo
H=[0., 1., 2., 3., 4., 5., 6., 7., 8., 9., 10., 11., 12., 13., 14., 15., \
16., 17., 18., 19., 20., 21., 22., 23., 24., 25., 26., 27., 28., 29., \
30.]
H2=[0,0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1., 1.1, 1.2, 1.3, 1.4, \
1.5, 1.6, 1.7, 1.8, 1.9, 2., 2.1, 2.2, 2.3, 2.4, 2.5, 2.6, 2.7, 2.8, \
2.9, 3., 3.1, 3.2, 3.3, 3.4, 3.5, 3.6, 3.7, 3.8, 3.9, 4., 4.1, 4.2, \
4.3, 4.4, 4.5, 4.6, 4.7, 4.8, 4.9, 5., 5.1, 5.2, 5.3, 5.4, 5.5, 5.6, \
5.7, 5.8, 5.9, 6., 6.1, 6.2, 6.3, 6.4, 6.5, 6.6, 6.7, 6.8, 6.9, 7., \
7.1, 7.2, 7.3, 7.4, 7.5, 7.6, 7.7, 7.8, 7.9, 8., 8.1, 8.2, 8.3, 8.4, \
8.5, 8.6, 8.7, 8.8, 8.9, 9., 9.1, 9.2, 9.3, 9.4, 9.5, 9.6, 9.7, 9.8, \
9.9, 10., 10.1, 10.2, 10.3, 10.4, 10.5, 10.6, 10.7, 10.8, 10.9, 11., \
11.1, 11.2, 11.3, 11.4, 11.5, 11.6, 11.7, 11.8, 11.9, 12., 12.1, \
12.2, 12.3, 12.4, 12.5, 12.6, 12.7, 12.8, 12.9, 13., 13.1, 13.2, \
13.3, 13.4, 13.5, 13.6, 13.7, 13.8, 13.9, 14., 14.1, 14.2, 14.3, \
14.4, 14.5, 14.6, 14.7, 14.8, 14.9, 15., 15.1, 15.2, 15.3, 15.4, \
15.5, 15.6, 15.7, 15.8, 15.9, 16., 16.1, 16.2, 16.3, 16.4, 16.5, \
16.6, 16.7, 16.8, 16.9, 17., 17.1, 17.2, 17.3, 17.4, 17.5, 17.6, \
17.7, 17.8, 17.9, 18., 18.1, 18.2, 18.3, 18.4, 18.5, 18.6, 18.7, \
18.8, 18.9, 19., 19.1, 19.2, 19.3, 19.4, 19.5, 19.6, 19.7, 19.8, \
19.9, 20., 20.1, 20.2, 20.3, 20.4, 20.5, 20.6, 20.7, 20.8, 20.9, 21., \
21.1, 21.2, 21.3, 21.4, 21.5, 21.6, 21.7, 21.8, 21.9, 22., 22.1, \
22.2, 22.3, 22.4, 22.5, 22.6, 22.7, 22.8, 22.9, 23., 23.1, 23.2, \
23.3, 23.4, 23.5, 23.6, 23.7, 23.8, 23.9, 24., 24.1, 24.2, 24.3, \
24.4, 24.5, 24.6, 24.7, 24.8, 24.9, 25., 25.1, 25.2, 25.3, 25.4, \
25.5, 25.6, 25.7, 25.8, 25.9, 26., 26.1, 26.2, 26.3, 26.4, 26.5, \
26.6, 26.7, 26.8, 26.9, 27., 27.1, 27.2, 27.3, 27.4, 27.5, 27.6, \
27.7, 27.8, 27.9, 28., 28.1, 28.2, 28.3, 28.4, 28.5, 28.6, 28.7, \
28.8, 28.9, 29., 29.1, 29.2, 29.3, 29.4, 29.5, 29.6, 29.7, 29.8, \
29.9, 30.]

# k2=0.5
#First solution
alf1=[0, -0.000440753, -0.00082357, -0.00110092, -0.00124321, -0.00124172, \
-0.00110686, -0.00086312, -0.000542566, -0.000178801, 0.000197648, \
0.000562046, 0.000896479, 0.00118964, 0.00143586, 0.00163388, \
0.00178553, 0.00189464, 0.00196611, 0.00200528, 0.00201743, \
0.00200753, 0.00198005, 0.00193893, 0.00188752, 0.00182863, \
0.00176461, 0.00169734, 0.00162833, 0.00155878, 0.00148963]
#second and the first solution are equal in Alpha
#third solution
alf3=[0,-0.0000430632, -0.0000860681, -0.000128957, -0.000171671, \
-0.000214154, -0.000256349, -0.000298199, -0.000339648, -0.000380642, \
-0.000421127, -0.00046105, -0.000500359, -0.000539005, -0.000576938, \
-0.000614111, -0.000650478, -0.000685994, -0.000720618, -0.000754307, \
-0.000787024, -0.000818731, -0.000849393, -0.000878976, -0.000907451, \
-0.000934787, -0.000960959, -0.00098594, -0.00100971, -0.00103225, \
-0.00105353, -0.00107355, -0.00109228, -0.00110973, -0.00112587, \
-0.0011407, -0.00115421, -0.00116641, -0.00117728, -0.00118684, \
-0.00119507, -0.001202, -0.00120761, -0.00121193, -0.00121495, \
-0.0012167, -0.00121718, -0.00121641, -0.00121441, -0.00121119, \
-0.00120676, -0.00120116, -0.0011944, -0.0011865, -0.00117749, \
-0.00116738, -0.00115622, -0.00114401, -0.00113079, -0.00111658, \
-0.00110142, -0.00108533, -0.00106834, -0.00105048, -0.00103177, \
-0.00101225, -0.000991956, -0.000970907, -0.000949136, -0.000926676, \
-0.000903555, -0.000879805, -0.000855456, -0.000830537, -0.00080508, \
-0.000779114, -0.000752667, -0.000725771, -0.000698453, -0.000670742, \
-0.000642666, -0.000614254, -0.000585531, -0.000556526, -0.000527264, \
-0.000497771, -0.000468072, -0.000438193, -0.000408157, -0.000377989, \
-0.00034771, -0.000317343, -0.000286911, -0.000256433, -0.000225932, \
-0.000195427, -0.000164937, -0.00013448, -0.000104076, -0.0000737407, \
-0.0000434919, -0.0000133455, 0.0000166828, 0.0000465781, \
0.000076326, 0.000105913, 0.000135325, 0.00016455, 0.000193576, \
0.000222392, 0.000250986, 0.000279348, 0.000307468, 0.000335337, \
0.000362947, 0.000390288, 0.000417353, 0.000444135, 0.000470627, \
0.000496822, 0.000522714, 0.000548298, 0.000573569, 0.000598522, \
0.000623153, 0.000647457, 0.000671432, 0.000695074, 0.000718379, \
0.000741347, 0.000763974, 0.000786258, 0.000808199, 0.000829794, \
0.000851043, 0.000871944, 0.000892499, 0.000912705, 0.000932564, \
0.000952075, 0.000971239, 0.000990057, 0.00100853, 0.00102666, \
0.00104444, 0.00106188, 0.00107899, 0.00109575, 0.00111218, \
0.00112827, 0.00114403, 0.00115946, 0.00117456, 0.00118934, \
0.00120379, 0.00121792, 0.00123174, 0.00124524, 0.00125843, \
0.00127131, 0.00128388, 0.00129615, 0.00130813, 0.0013198, \
0.00133119, 0.00134228, 0.00135309, 0.00136362, 0.00137387, \
0.00138384, 0.00139354, 0.00140297, 0.00141214, 0.00142105, \
0.00142969, 0.00143809, 0.00144623, 0.00145412, 0.00146177, \
0.00146918, 0.00147636, 0.0014833, 0.00149001, 0.0014965, 0.00150276, \
0.0015088, 0.00151463, 0.00152025, 0.00152566, 0.00153086, \
0.00153586, 0.00154066, 0.00154527, 0.00154969, 0.00155392, \
0.00155796, 0.00156182, 0.0015655, 0.00156901, 0.00157234, 0.0015755, \
0.0015785, 0.00158134, 0.00158401, 0.00158653, 0.00158889, \
0.00159111, 0.00159317, 0.00159509, 0.00159686, 0.0015985, 0.0016, \
0.00160136, 0.00160259, 0.00160369, 0.00160467, 0.00160552, \
0.00160625, 0.00160686, 0.00160736, 0.00160774, 0.001608, 0.00160816, \
0.00160821, 0.00160816, 0.001608, 0.00160775, 0.00160739, 0.00160694, \
0.00160639, 0.00160576, 0.00160503, 0.00160421, 0.00160331, \
0.00160233, 0.00160126, 0.00160011, 0.00159888, 0.00159758, \
0.0015962, 0.00159475, 0.00159323, 0.00159164, 0.00158998, \
0.00158825, 0.00158646, 0.00158461, 0.00158269, 0.00158072, \
0.00157868, 0.00157659, 0.00157445, 0.00157224, 0.00156999, \
0.00156769, 0.00156533, 0.00156293, 0.00156047, 0.00155798, \
0.00155543, 0.00155285, 0.00155022, 0.00154755, 0.00154484, \
0.00154209, 0.0015393, 0.00153647, 0.00153361, 0.00153072, \
0.00152779, 0.00152483, 0.00152183, 0.00151881, 0.00151575, \
0.00151267, 0.00150956, 0.00150642, 0.00150326, 0.00150007, \
0.00149685, 0.00149362, 0.00149036, 0.00148707, 0.00148377, \
0.00148044, 0.0014771, 0.00147374, 0.00147035, 0.00146695, \
0.00146354, 0.0014601, 0.00145666, 0.00145319, 0.00144971, \
0.00144622, 0.00144272, 0.0014392, 0.00143567, 0.00143213, \
0.00142858, 0.00142502]
##BETA
##first solution
bet1=[0,0.000584685, 0.00109808, 0.00148156, 0.00169828, 0.00173684, \
0.00160921, 0.0013446, 0.000981682, 0.000561162, 0.000120235, \
-0.000310782, -0.000709732, -0.0010624, -0.0013614, -0.00160466, \
-0.00179391, -0.00193334, -0.00202849, -0.00208546, -0.00211038, \
-0.002109, -0.00208656, -0.00204766, -0.00199623, -0.00193559, \
-0.00186849, -0.00179717, -0.00172343, -0.00164869, -0.00157405]
##second solution
bet2=[0,0.00052915, 0.00098875, 0.00132174, 0.00149258, 0.0014908, \
0.00132889, 0.00103625, 0.000651387, 0.000214659, -0.000237281, \
-0.000674735, -0.0010762, -0.00142809, -0.00172364, -0.00196132, \
-0.00214333, -0.00227429, -0.00236007, -0.00240707, -0.00242164, \
-0.00240975, -0.00237676, -0.0023274, -0.00226569, -0.00219501, \
-0.00211817, -0.00203742, -0.00195459, -0.00187111, -0.0017881]
##third solution
#bet3=[0, 0.00270701, 0.00408055, 0.00371517, 0.00211491, 0.000064014, \
#-0.00185218, -0.00335787, -0.00440055, -0.00503812, -0.00536291, \
#-0.00546425, -0.00541498, -0.00526958, -0.00506675, -0.00483301, \
#-0.00458604, -0.00433728, -0.00409393, -0.00386028, -0.0036387, \
#-0.0034303, -0.00323538, -0.00305375, -0.00288489, -0.00272812, \
#-0.00258266, -0.00244772, -0.00232251, -0.00220626, -0.00209825]
bet3=[0,0.000051694, 0.000103318, 0.000154803, 0.000206078, 0.000257076, \
0.000307727, 0.000357964, 0.000407721, 0.000456931, 0.000505529, \
0.000553454, 0.000600642, 0.000647033, 0.000692569, 0.000737192, \
0.000780848, 0.000823482, 0.000865045, 0.000905487, 0.00094476, \
0.000982822, 0.00101963, 0.00105514, 0.00108932, 0.00112214, \
0.00115356, 0.00118354, 0.00121208, 0.00123913, 0.00126468, \
0.00128871, 0.0013112, 0.00133214, 0.00135152, 0.00136932, \
0.00138554, 0.00140018, 0.00141323, 0.0014247, 0.00143459, 0.0014429, \
0.00144964, 0.00145482, 0.00145846, 0.00146055, 0.00146113, \
0.00146021, 0.0014578, 0.00145393, 0.00144862, 0.0014419, 0.00143378, \
0.0014243, 0.00141348, 0.00140135, 0.00138795, 0.00137329, \
0.00135742, 0.00134037, 0.00132217, 0.00130285, 0.00128246, \
0.00126101, 0.00123856, 0.00121513, 0.00119077, 0.0011655, \
0.00113936, 0.0011124, 0.00108465, 0.00105614, 0.00102691, \
0.000996995, 0.000966435, 0.000935265, 0.000903518, 0.000871231, \
0.000838438, 0.000805173, 0.00077147, 0.000737363, 0.000702884, \
0.000668065, 0.000632939, 0.000597535, 0.000561884, 0.000526017, \
0.000489961, 0.000453746, 0.000417398, 0.000380945, 0.000344414, \
0.000307828, 0.000271214, 0.000234595, 0.000197993, 0.000161433, \
0.000124935, 0.00008852, 0.0000522086, 0.0000160203, -0.0000200264, \
-0.0000559134, -0.0000916234, -0.00012714, -0.000162447, -0.00019753, \
-0.000232373, -0.000266964, -0.000301289, -0.000335335, -0.000369092, \
-0.000402546, -0.000435689, -0.00046851, -0.000501, -0.000533149, \
-0.000564951, -0.000596396, -0.000627477, -0.000658189, -0.000688525, \
-0.000718479, -0.000748046, -0.000777222, -0.000806001, -0.000834381, \
-0.000862358, -0.000889929, -0.00091709, -0.000943841, -0.000970179, \
-0.000996102, -0.00102161, -0.0010467, -0.00107137, -0.00109563, \
-0.00111947, -0.00114289, -0.0011659, -0.00118849, -0.00121066, \
-0.00123242, -0.00125377, -0.00127471, -0.00129524, -0.00131536, \
-0.00133508, -0.0013544, -0.00137332, -0.00139184, -0.00140997, \
-0.0014277, -0.00144505, -0.00146202, -0.0014786, -0.00149481, \
-0.00151064, -0.0015261, -0.0015412, -0.00155593, -0.0015703, \
-0.00158432, -0.00159799, -0.00161131, -0.00162428, -0.00163692, \
-0.00164922, -0.00166119, -0.00167284, -0.00168416, -0.00169516, \
-0.00170585, -0.00171623, -0.00172631, -0.00173608, -0.00174556, \
-0.00175474, -0.00176364, -0.00177225, -0.00178058, -0.00178864, \
-0.00179642, -0.00180394, -0.0018112, -0.0018182, -0.00182494, \
-0.00183143, -0.00183768, -0.00184368, -0.00184945, -0.00185498, \
-0.00186028, -0.00186535, -0.0018702, -0.00187484, -0.00187926, \
-0.00188347, -0.00188747, -0.00189127, -0.00189487, -0.00189827, \
-0.00190148, -0.0019045, -0.00190734, -0.00191, -0.00191247, \
-0.00191478, -0.00191691, -0.00191887, -0.00192067, -0.00192231, \
-0.00192378, -0.00192511, -0.00192628, -0.0019273, -0.00192818, \
-0.00192891, -0.0019295, -0.00192996, -0.00193028, -0.00193047, \
-0.00193053, -0.00193047, -0.00193028, -0.00192997, -0.00192954, \
-0.001929, -0.00192835, -0.00192758, -0.00192671, -0.00192573, \
-0.00192465, -0.00192346, -0.00192218, -0.0019208, -0.00191933, \
-0.00191777, -0.00191611, -0.00191437, -0.00191255, -0.00191064, \
-0.00190864, -0.00190657, -0.00190442, -0.0019022, -0.0018999, \
-0.00189753, -0.00189508, -0.00189257, -0.00189, -0.00188735, \
-0.00188465, -0.00188188, -0.00187905, -0.00187617, -0.00187322, \
-0.00187023, -0.00186717, -0.00186407, -0.00186091, -0.00185771, \
-0.00185445, -0.00185115, -0.00184781, -0.00184441, -0.00184098, \
-0.0018375, -0.00183399, -0.00183043, -0.00182684, -0.00182321, \
-0.00181954, -0.00181584, -0.00181211, -0.00180834, -0.00180454, \
-0.00180071, -0.00179685, -0.00179297, -0.00178905, -0.00178511, \
-0.00178115, -0.00177715, -0.00177314, -0.0017691, -0.00176504, \
-0.00176096, -0.00175686, -0.00175274, -0.0017486, -0.00174444, \
-0.00174027, -0.00173608, -0.00173187, -0.00172765, -0.00172341, \
-0.00171916, -0.0017149, -0.00171062]
###GAMMA
#first solution
gam1=[0,-0.000589571, -0.00111037, -0.00150529, -0.00173752, -0.00179418, \
-0.0016848, -0.001436, -0.00108429, -0.000669121, -0.000227358, \
0.000210206, 0.000620396, 0.000987713, 0.00130345, 0.00156435, \
0.00177117, 0.00192733, 0.00203788, 0.00210861, 0.00214548, \
0.00215425, 0.00214021, 0.00210806, 0.0020619, 0.00200521, \
0.00194091, 0.00187139, 0.00179861, 0.00172413, 0.00164918]
#second solution
gam2=[0, -0.000530457, -0.000994012, -0.00133526, -0.00151877, -0.00153265, \
-0.00138698, -0.00110854, -0.000733684, -0.00030144, 0.0001519, \
0.000596206, 0.001009, 0.00137545, 0.00168751, 0.00194248, \
0.00214162, 0.0022888, 0.00238942, 0.00244958, 0.00247551, \
0.00247314, 0.00244793, 0.0024047, 0.00234765, 0.00228032, \
0.00220569, 0.00212618, 0.00204377, 0.00196003, 0.00187621]
#third solution
#gam3=[0,-0.00534325, -0.00725942, -0.00520539, -0.00101237, 0.00327829, \
#0.00656521, 0.008617, 0.00963384, 0.00992426, 0.00976023, 0.00933954, \
#0.00879221, 0.00819818, 0.00760394, 0.00703475, 0.00650304, \
#0.00601368, 0.00556722, 0.00516193, 0.00479493, 0.00446291, \
#0.00416246, 0.00389034, 0.00364352, 0.00341927, 0.00321512, \
#0.00302889, 0.00285865, 0.00270269, 0.00255952]
gam3=[0,-0.0000837694, -0.000167403, -0.000250765, -0.00033372, -0.000416135, \
-0.000497877, -0.000578815, -0.00065882, -0.000737765, -0.000815528, \
-0.000891985, -0.00096702, -0.00104052, -0.00111237, -0.00118246, \
-0.0012507, -0.00131698, -0.00138121, -0.0014433, -0.00150317, \
-0.00156073, -0.00161592, -0.00166867, -0.0017189, -0.00176657, \
-0.00181162, -0.001854, -0.00189367, -0.0019306, -0.00196476, \
-0.00199611, -0.00202465, -0.00205035, -0.00207321, -0.00209322, \
-0.00211038, -0.00212471, -0.0021362, -0.00214488, -0.00215077, \
-0.00215389, -0.00215427, -0.00215194, -0.00214694, -0.00213931, \
-0.00212909, -0.00211633, -0.00210108, -0.00208339, -0.00206332, \
-0.00204092, -0.00201626, -0.0019894, -0.00196039, -0.00192932, \
-0.00189624, -0.00186122, -0.00182434, -0.00178566, -0.00174525, \
-0.0017032, -0.00165956, -0.00161442, -0.00156784, -0.0015199, \
-0.00147068, -0.00142024, -0.00136865, -0.001316, -0.00126234, \
-0.00120775, -0.0011523, -0.00109605, -0.00103908, -0.000981444, \
-0.000923215, -0.000864454, -0.000805223, -0.000745583, -0.000685593, \
-0.000625312, -0.000564795, -0.000504098, -0.000443273, -0.000382373, \
-0.000321447, -0.000260544, -0.000199711, -0.000138992, \
-0.0000784309, -0.0000180696, 0.000042052, 0.000101895, 0.000161424, \
0.000220602, 0.000279397, 0.000337776, 0.000395709, 0.000453167, \
0.000510123, 0.00056655, 0.000622425, 0.000677725, 0.000732427, \
0.000786512, 0.000839961, 0.000892756, 0.000944882, 0.000996322, \
0.00104706, 0.00109709, 0.0011464, 0.00119497, 0.0012428, 0.00128988, \
0.0013362, 0.00138175, 0.00142654, 0.00147054, 0.00151377, \
0.00155622, 0.00159788, 0.00163875, 0.00167884, 0.00171814, \
0.00175666, 0.00179439, 0.00183133, 0.0018675, 0.00190289, 0.0019375, \
0.00197134, 0.00200441, 0.00203672, 0.00206828, 0.00209908, \
0.00212914, 0.00215846, 0.00218704, 0.0022149, 0.00224204, \
0.00226846, 0.00229419, 0.00231921, 0.00234355, 0.00236721, \
0.00239019, 0.00241251, 0.00243418, 0.00245519, 0.00247557, \
0.00249532, 0.00251445, 0.00253297, 0.00255089, 0.00256821, \
0.00258495, 0.00260111, 0.00261671, 0.00263175, 0.00264625, \
0.0026602, 0.00267363, 0.00268653, 0.00269893, 0.00271082, \
0.00272222, 0.00273314, 0.00274358, 0.00275355, 0.00276307, \
0.00277214, 0.00278076, 0.00278896, 0.00279673, 0.00280409, \
0.00281104, 0.00281759, 0.00282376, 0.00282954, 0.00283494, \
0.00283998, 0.00284467, 0.002849, 0.00285298, 0.00285663, 0.00285996, \
0.00286296, 0.00286565, 0.00286803, 0.00287011, 0.00287189, \
0.00287339, 0.00287461, 0.00287556, 0.00287624, 0.00287666, \
0.00287683, 0.00287674, 0.00287642, 0.00287585, 0.00287506, \
0.00287404, 0.00287281, 0.00287136, 0.0028697, 0.00286783, \
0.00286578, 0.00286352, 0.00286108, 0.00285846, 0.00285566, \
0.00285268, 0.00284954, 0.00284624, 0.00284277, 0.00283915, \
0.00283538, 0.00283146, 0.0028274, 0.0028232, 0.00281887, 0.0028144, \
0.00280981, 0.0028051, 0.00280026, 0.00279532, 0.00279025, \
0.00278509, 0.00277981, 0.00277443, 0.00276896, 0.00276339, \
0.00275772, 0.00275197, 0.00274613, 0.0027402, 0.0027342, 0.00272811, \
0.00272195, 0.00271572, 0.00270942, 0.00270305, 0.00269661, \
0.00269011, 0.00268355, 0.00267693, 0.00267026, 0.00266353, \
0.00265675, 0.00264992, 0.00264305, 0.00263612, 0.00262916, \
0.00262215, 0.0026151, 0.00260802, 0.00260089, 0.00259374, \
0.00258655, 0.00257933, 0.00257208, 0.0025648, 0.0025575, 0.00255017, \
0.00254282, 0.00253544, 0.00252805, 0.00252063, 0.0025132, \
0.00250575, 0.00249828, 0.0024908, 0.00248331, 0.00247581, \
0.00246829, 0.00246077, 0.00245324, 0.0024457, 0.00243815, 0.0024306, \
0.00242304, 0.00241548, 0.00240791, 0.00240035, 0.00239278, \
0.00238522, 0.00237765, 0.00237009, 0.00236253, 0.00235497, \
0.00234741, 0.00233986, 0.00233232, 0.00232478, 0.00231724, \
0.00230972, 0.0023022, 0.00229469, 0.00228719]
#Match results


figure(1)
hold(True)

font = {'family' : 'Verdana',
        'color'  : 'black',
        'weight' : 'normal',
        'size'   : 25,       
        }

#plt.rc('text', usetex=True)
#Adding the image to the graph
#im=read_png('SandH.png')
#imageBox=OffsetImage(im,zoom=0.37)
#xy=[23.0,-0.003]
#ab = AnnotationBbox(imageBox, xy,
#    xybox=(5., -5.),
#    xycoords='data',
#    boxcoords="offset points")                                  
#fig = gcf()
#fig.clf()
#ax=subplot(111)
#ax.add_artist(ab)
#defiing the style for the graph

#PLOTS
rc('font', size=18,family= 'Verdana')
rcParams['xtick.major.pad']='15'
rcParams['ytick.major.pad']='15'

plalf1=plot(H, alf1,'o',color='black',label=r'$\alpha_{1(2)}$')
plalf2=plot(H2, alf3,'r-',color='red',label=r'$\alpha_3$')

   
#plkI20E=plot(D, kIk22E,'o',color='black')
text(25,0.0007,r'$\frac{H}{a}=15$',fontsize=25,color='black') #Text in the plot

grid(True)
#GRID
xticklines = getp(gca(), 'xticklines')
yticklines = getp(gca(), 'yticklines')
xgridlines = getp(gca(), 'xgridlines')
ygridlines = getp(gca(), 'ygridlines')
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(xticklines, 'linewidth', 1)
setp(yticklines, 'linewidth', 1)
setp(xgridlines, 'linestyle', '-.')
setp(ygridlines, 'linestyle', '-.')
setp(yticklabels, 'color', 'black', fontsize='17')
setp(xticklabels, 'color', 'black', fontsize='17')
#TITLE
#title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)

xlabel(r'$\frac{S}{a}$', fontsize='30')
xlim([0,30])
ylabel(r'$\alpha$', fontsize='30')
ylim([-0.005,0.005])
#Legends
legend1=legend(loc=4)
for label in legend1.get_texts():
    label.set_fontsize('18')
#frame=legend.get_frame()
#frame.set_facecolor('0.7')

figure(2)
# Tweak spacing to prevent clipping of ylabel
#subplots_adjust(left=0.15)
font = {'family' : 'Verdana',
        'color'  : 'black',
        'weight' : 'normal',
        'size'   : 25,       
        }
 
#plt.rc('text', usetex=True)
#Adding the image to the graph
#im=read_png('SandH.png')
#imageBox=OffsetImage(im,zoom=0.37)
#xy=[23.0,0.002]
#ab = AnnotationBbox(imageBox, xy,
#    xybox=(5., -5.),
#    xycoords='data',
#    boxcoords="offset points")                                  
#fig = gcf()
#fig.clf()
#ax=subplot(111)
#ax.add_artist(ab)
#defiing the style for the graph

#PLOTS
rc('font', size=18,family= 'Verdana')
rcParams['xtick.major.pad']='15'
rcParams['ytick.major.pad']='15'

plbet1=plot(H, bet1,'o',color='black',label=r'$\beta_1$')
plbet2=plot(H, bet2,'*',color='black',label=r'$\beta_2$')
plbet3=plot(H2, bet3,'r-',color='red',label=r'$\beta_3$')

#plkI20E=plot(D, kIk22E,'o',color='black')

text(25,-0.001,r'$\frac{H}{a}=15$',fontsize=25,color='black') #Text in the plot
grid(True)
#GRID
xticklines = getp(gca(), 'xticklines')
yticklines = getp(gca(), 'yticklines')
xgridlines = getp(gca(), 'xgridlines')
ygridlines = getp(gca(), 'ygridlines')
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(xticklines, 'linewidth', 1)
setp(yticklines, 'linewidth', 1)
setp(xgridlines, 'linestyle', '-.')
setp(ygridlines, 'linestyle', '-.')
setp(yticklabels, 'color', 'black', fontsize='17')
setp(xticklabels, 'color', 'black', fontsize='17')
#TITLE
#title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)
xlabel(r'$\frac{S}{a}$', fontsize='30')
xlim([0,30])
ylabel(r'$\beta$', fontsize='30')
ylim([-0.005,0.005])
#Legends
legend1=legend(loc=1)
for label in legend1.get_texts():
    label.set_fontsize('18')
#frame=legend.get_frame()
#frame.set_facecolor('0.7')

figure(3)
# Tweak spacing to prevent clipping of ylabel
#subplots_adjust(left=0.15)
font = {'family' : 'Verdana',
        'color'  : 'black',
        'weight' : 'normal',
        'size'   : 25,       
        }
 
#plt.rc('text', usetex=True)
#Adding the image to the graph
#im=read_png('SandH.png')
#imageBox=OffsetImage(im,zoom=0.37)
#xy=[23.0,-0.003]
#ab = AnnotationBbox(imageBox, xy,
#    xybox=(5., -5.),
#    xycoords='data',
#    boxcoords="offset points")                                  
#fig = gcf()
#fig.clf()
#ax=subplot(111)
#ax.add_artist(ab)
#defiing the style for the graph

#PLOTS
rc('font', size=18,family= 'Verdana')
rcParams['xtick.major.pad']='15'
rcParams['ytick.major.pad']='15'

plbet1=plot(H, gam1,'o',color='black',label=r'$\gamma_1$')
plbet2=plot(H, gam2,'*',color='black',label=r'$\gamma_2$')
plbet3=plot(H2, gam3,'r-',color='red',label=r'$\gamma_3$')

#plkI20E=plot(D, kIk22E,'o',color='black')

text(25,0.001,r'$\frac{H}{a}=15$',fontsize=25,color='black') #Text in the plot
grid(True)
#GRID
xticklines = getp(gca(), 'xticklines')
yticklines = getp(gca(), 'yticklines')
xgridlines = getp(gca(), 'xgridlines')
ygridlines = getp(gca(), 'ygridlines')
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(xticklines, 'linewidth', 1)
setp(yticklines, 'linewidth', 1)
setp(xgridlines, 'linestyle', '-.')
setp(ygridlines, 'linestyle', '-.')
setp(yticklabels, 'color', 'black', fontsize='17')
setp(xticklabels, 'color', 'black', fontsize='17')
#TITLE
#title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)
xlabel(r'$\frac{S}{a}$', fontsize='30')
xlim([0,30])
ylabel(r'$\gamma$', fontsize='30')
ylim([-0.005,0.005])
#Legends
legend1=legend(loc=4)
for label in legend1.get_texts():
    label.set_fontsize('18')
#frame=legend.get_frame()
#frame.set_facecolor('0.7')

show()


==> Figures/Pythons/H3.py <==
import matplotlib.pyplot as plt
from pylab import *
from matplotlib.offsetbox import AnnotationBbox, OffsetImage
from matplotlib._png import read_png
from matplotlib import rc, font_manager
#rom numpy import arange
from matplotlib.pyplot import figure, axes, plot, xlabel, ylabel, title, \
grid, savefig, show
#This file plots for the point A of two cracks with angle!
close('all')
#The results for exact solution
#The results are kI-kIo
H=[0., 1., 2., 3., 4., 5., 6., 7., 8., 9., 10., 11., 12., 13., 14., 15., \
16., 17., 18., 19., 20., 21., 22., 23., 24., 25., 26., 27., 28., 29., \
30.]

# k2=0.5
#First solution
alf1=[0,  -0.0175404, -0.00801962, 0.0109743, 0.0232946, 0.027426, 0.0266292, \
0.0237259, 0.0202892, 0.0170247, 0.0141822, 0.0118042, 0.00985129, \
0.00825939, 0.0069635, 0.00590639, 0.00504056, 0.00432776, \
0.00373762, 0.00324613, 0.00283437, 0.0024874, 0.00219335, 0.0019428, \
0.00172818, 0.00154343, 0.00138363, 0.00124479, 0.00112364, \
0.00101748, 0.000924116]
#second and the first solution are equal in Alpha
#third solution
#alf3=[0,-0.0107971, 0.0229146, 0.0302115, 0.0272324, 0.022543, 0.018375, \
#0.0150654, 0.0125052, 0.010523, 0.00897256, 0.00774347, 0.00675553, \
#0.00595073, 0.0052869, 0.00473306, 0.00426612, 0.0038687, 0.00352752, \
#0.00323232, 0.00297505, 0.00274938, 0.00255024, 0.00237352, \
#0.00221592, 0.0020747, 0.0019476, 0.00183277, 0.00172862, 0.00163383, \
#0.00154728]
H2=[0,0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1., 1.1, 1.2, 1.3, 1.4, \
1.5, 1.6, 1.7, 1.8, 1.9, 2., 2.1, 2.2, 2.3, 2.4, 2.5, 2.6, 2.7, 2.8, \
2.9, 3., 3.1, 3.2, 3.3, 3.4, 3.5, 3.6, 3.7, 3.8, 3.9, 4., 4.1, 4.2, \
4.3, 4.4, 4.5, 4.6, 4.7, 4.8, 4.9, 5., 5.1, 5.2, 5.3, 5.4, 5.5, 5.6, \
5.7, 5.8, 5.9, 6., 6.1, 6.2, 6.3, 6.4, 6.5, 6.6, 6.7, 6.8, 6.9, 7., \
7.1, 7.2, 7.3, 7.4, 7.5, 7.6, 7.7, 7.8, 7.9, 8., 8.1, 8.2, 8.3, 8.4, \
8.5, 8.6, 8.7, 8.8, 8.9, 9., 9.1, 9.2, 9.3, 9.4, 9.5, 9.6, 9.7, 9.8, \
9.9, 10., 10.1, 10.2, 10.3, 10.4, 10.5, 10.6, 10.7, 10.8, 10.9, 11., \
11.1, 11.2, 11.3, 11.4, 11.5, 11.6, 11.7, 11.8, 11.9, 12., 12.1, \
12.2, 12.3, 12.4, 12.5, 12.6, 12.7, 12.8, 12.9, 13., 13.1, 13.2, \
13.3, 13.4, 13.5, 13.6, 13.7, 13.8, 13.9, 14., 14.1, 14.2, 14.3, \
14.4, 14.5, 14.6, 14.7, 14.8, 14.9, 15., 15.1, 15.2, 15.3, 15.4, \
15.5, 15.6, 15.7, 15.8, 15.9, 16., 16.1, 16.2, 16.3, 16.4, 16.5, \
16.6, 16.7, 16.8, 16.9, 17., 17.1, 17.2, 17.3, 17.4, 17.5, 17.6, \
17.7, 17.8, 17.9, 18., 18.1, 18.2, 18.3, 18.4, 18.5, 18.6, 18.7, \
18.8, 18.9, 19., 19.1, 19.2, 19.3, 19.4, 19.5, 19.6, 19.7, 19.8, \
19.9, 20., 20.1, 20.2, 20.3, 20.4, 20.5, 20.6, 20.7, 20.8, 20.9, 21., \
21.1, 21.2, 21.3, 21.4, 21.5, 21.6, 21.7, 21.8, 21.9, 22., 22.1, \
22.2, 22.3, 22.4, 22.5, 22.6, 22.7, 22.8, 22.9, 23., 23.1, 23.2, \
23.3, 23.4, 23.5, 23.6, 23.7, 23.8, 23.9, 24., 24.1, 24.2, 24.3, \
24.4, 24.5, 24.6, 24.7, 24.8, 24.9, 25., 25.1, 25.2, 25.3, 25.4, \
25.5, 25.6, 25.7, 25.8, 25.9, 26., 26.1, 26.2, 26.3, 26.4, 26.5, \
26.6, 26.7, 26.8, 26.9, 27., 27.1, 27.2, 27.3, 27.4, 27.5, 27.6, \
27.7, 27.8, 27.9, 28., 28.1, 28.2, 28.3, 28.4, 28.5, 28.6, 28.7, \
28.8, 28.9, 29., 29.1, 29.2, 29.3, 29.4, 29.5, 29.6, 29.7, 29.8, \
29.9, 30.]
alf3=[0,-0.00727029, -0.0137529, -0.0188202, -0.0221058, -0.023521, \
-0.0232033, -0.0214332, -0.018553, -0.0149055, -0.0107971, \
-0.00648077, -0.00215313, 0.00204163, 0.00600385, 0.00966984, \
0.0130037, 0.0159903, 0.0186296, 0.020932, 0.0229146, 0.0245991, \
0.0260091, 0.0271693, 0.0281042, 0.0288375, 0.0293917, 0.0297877, \
0.0300449, 0.0301808, 0.0302115, 0.0301514, 0.0300132, 0.0298086, \
0.0295476, 0.0292392, 0.0288914, 0.0285112, 0.0281045, 0.0276767, \
0.0272324, 0.0267756, 0.0263099, 0.0258382, 0.025363, 0.0248866, \
0.0244109, 0.0239374, 0.0234676, 0.0230024, 0.022543, 0.02209, \
0.0216442, 0.0212059, 0.0207757, 0.0203538, 0.0199404, 0.0195358, \
0.01914, 0.0187531, 0.018375, 0.0180058, 0.0176455, 0.0172938, \
0.0169507, 0.0166162, 0.0162899, 0.0159719, 0.0156619, 0.0153598, \
0.0150654, 0.0147785, 0.014499, 0.0142266, 0.0139611, 0.0137025, \
0.0134505, 0.013205, 0.0129657, 0.0127325, 0.0125052, 0.0122837, \
0.0120677, 0.0118572, 0.011652, 0.0114519, 0.0112567, 0.0110664, \
0.0108808, 0.0106997, 0.010523, 0.0103506, 0.0101824, 0.0100182, \
0.00985799, 0.00970153, 0.00954877, 0.00939959, 0.0092539, \
0.00911159, 0.00897256, 0.00883672, 0.00870398, 0.00857425, \
0.00844744, 0.00832347, 0.00820225, 0.00808372, 0.0079678, 0.0078544, \
0.00774347, 0.00763493, 0.00752872, 0.00742477, 0.00732302, \
0.00722342, 0.00712589, 0.00703039, 0.00693687, 0.00684526, \
0.00675553, 0.00666761, 0.00658146, 0.00649703, 0.00641429, \
0.00633318, 0.00625366, 0.0061757, 0.00609925, 0.00602427, \
0.00595073, 0.00587859, 0.00580781, 0.00573837, 0.00567023, \
0.00560335, 0.00553771, 0.00547327, 0.00541001, 0.0053479, 0.0052869, \
0.005227, 0.00516817, 0.00511038, 0.00505361, 0.00499783, 0.00494302, \
0.00488916, 0.00483623, 0.0047842, 0.00473306, 0.00468278, \
0.00463334, 0.00458473, 0.00453693, 0.00448992, 0.00444368, \
0.0043982, 0.00435346, 0.00430943, 0.00426612, 0.0042235, 0.00418155, \
0.00414027, 0.00409963, 0.00405963, 0.00402025, 0.00398148, \
0.00394331, 0.00390572, 0.0038687, 0.00383224, 0.00379633, \
0.00376096, 0.00372612, 0.00369179, 0.00365796, 0.00362463, \
0.00359179, 0.00355942, 0.00352752, 0.00349608, 0.00346509, \
0.00343454, 0.00340442, 0.00337472, 0.00334544, 0.00331657, \
0.0032881, 0.00326001, 0.00323232, 0.003205, 0.00317806, 0.00315147, \
0.00312525, 0.00309938, 0.00307385, 0.00304866, 0.0030238, \
0.00299927, 0.00297505, 0.00295116, 0.00292757, 0.00290429, \
0.0028813, 0.00285861, 0.00283621, 0.00281409, 0.00279225, \
0.00277068, 0.00274938, 0.00272835, 0.00270758, 0.00268706, \
0.00266679, 0.00264677, 0.00262699, 0.00260745, 0.00258815, \
0.00256908, 0.00255024, 0.00253161, 0.00251321, 0.00249503, \
0.00247706, 0.0024593, 0.00244174, 0.00242439, 0.00240724, \
0.00239028, 0.00237352, 0.00235695, 0.00234057, 0.00232437, \
0.00230835, 0.00229251, 0.00227685, 0.00226136, 0.00224605, \
0.0022309, 0.00221592, 0.0022011, 0.00218644, 0.00217194, 0.0021576, \
0.00214341, 0.00212937, 0.00211548, 0.00210174, 0.00208815, \
0.0020747, 0.00206138, 0.00204821, 0.00203518, 0.00202228, \
0.00200951, 0.00199687, 0.00198437, 0.00197199, 0.00195973, \
0.0019476, 0.0019356, 0.00192371, 0.00191194, 0.00190029, 0.00188876, \
0.00187734, 0.00186603, 0.00185484, 0.00184375, 0.00183277, \
0.0018219, 0.00181113, 0.00180047, 0.00178991, 0.00177945, \
0.00176909, 0.00175883, 0.00174866, 0.00173859, 0.00172862, \
0.00171874, 0.00170895, 0.00169925, 0.00168965, 0.00168013, \
0.0016707, 0.00166135, 0.00165209, 0.00164292, 0.00163383, \
0.00162482, 0.00161589, 0.00160704, 0.00159828, 0.00158959, \
0.00158097, 0.00157244, 0.00156398, 0.00155559, 0.00154728]
##BETA
##first solution
bet1=[0, 0.0224728, 0.0116994, -0.0109168, -0.0256436, -0.0306904, \
-0.0299357, -0.0266906, -0.0227954, -0.0190792, -0.0158388, \
-0.0131283, -0.0109045, -0.00909481, -0.00762473, -0.00642847, \
-0.00545138, -0.00464939, -0.00398752, -0.00343817, -0.00297956, \
-0.00259452, -0.00226947, -0.00199358, -0.00175822, -0.00155646, \
-0.0013827, -0.00123239, -0.00110181, -0.000987931, -0.000888235]
##second solution
bet2=[0, 0.0212117, 0.00968986, -0.0132063, -0.0279334, -0.0328329, \
-0.0318686, -0.0284022, -0.0242995, -0.0203991, -0.0169999, \
-0.0141539, -0.0118151, -0.00990773, -0.00835443, -0.00708695, \
-0.00604858, -0.00519359, -0.00448562, -0.00389593, -0.00340187, \
-0.0029855, -0.00263263, -0.00233194, -0.00207437, -0.00185263, \
-0.00166084, -0.00149419, -0.00134877, -0.00122136, -0.00110929]
##third solution
#bet3=[0, 0.0129604, -0.027501, -0.0362523, -0.0326799, -0.0270552, -0.0220546, \
#-0.0180831, -0.0150105, -0.0126315, -0.0107705, -0.00929519, \
#-0.00810932, -0.00714327, -0.00634644, -0.00568161, -0.0051211, \
#-0.00464404, -0.00423449, -0.00388013, -0.00357131, -0.00330041, \
#-0.00306135, -0.00284922, -0.00266003, -0.00249051, -0.00233794, \
#-0.00220009, -0.00207507, -0.00196128, -0.00185738]
bet3=[0,0.00872722, 0.0165079, 0.0225887, 0.0265307, 0.0282283, 0.0278472, \
0.0257238, 0.0222682, 0.0178912, 0.0129604, 0.00777951, 0.00258466, \
-0.00245081, -0.00720705, -0.0116074, -0.0156088, -0.019193, \
-0.0223601, -0.0251225, -0.027501, -0.0295215, -0.0312127, \
-0.0326042, -0.0337254, -0.0346047, -0.0352693, -0.0357441, \
-0.0360525, -0.0362155, -0.0362523, -0.0361802, -0.0360145, \
-0.0357692, -0.0354562, -0.0350865, -0.0346694, -0.0342134, \
-0.0337257, -0.0332127, -0.0326799, -0.0321321, -0.0315735, \
-0.0310077, -0.0304378, -0.0298664, -0.0292958, -0.0287279, \
-0.0281643, -0.0276063, -0.0270552, -0.0265118, -0.0259769, \
-0.0254511, -0.0249349, -0.0244287, -0.0239328, -0.0234473, \
-0.0229724, -0.0225082, -0.0220546, -0.0216116, -0.0211791, \
-0.0207572, -0.0203455, -0.019944, -0.0195526, -0.0191709, \
-0.0187989, -0.0184364, -0.0180831, -0.0177388, -0.0174033, \
-0.0170764, -0.0167579, -0.0164475, -0.016145, -0.0158503, \
-0.0155632, -0.0152833, -0.0150105, -0.0147446, -0.0144855, \
-0.0142328, -0.0139865, -0.0137463, -0.0135121, -0.0132837, \
-0.0130609, -0.0128435, -0.0126315, -0.0124246, -0.0122227, \
-0.0120256, -0.0118332, -0.0116455, -0.0114621, -0.011283, \
-0.0111082, -0.0109374, -0.0107705, -0.0106074, -0.0104481, \
-0.0102924, -0.0101402, -0.00999137, -0.00984588, -0.0097036, \
-0.00956445, -0.00942834, -0.00929519, -0.00916491, -0.00903742, \
-0.00891264, -0.00879051, -0.00867095, -0.00855389, -0.00843926, \
-0.008327, -0.00821704, -0.00810932, -0.00800379, -0.00790038, \
-0.00779904, -0.00769971, -0.00760235, -0.0075069, -0.00741332, \
-0.00732155, -0.00723155, -0.00714327, -0.00705668, -0.00697172, \
-0.00688837, -0.00680657, -0.00672629, -0.0066475, -0.00657015, \
-0.00649421, -0.00641965, -0.00634644, -0.00627453, -0.00620391, \
-0.00613454, -0.00606639, -0.00599944, -0.00593365, -0.00586899, \
-0.00580545, -0.005743, -0.00568161, -0.00562125, -0.00556191, \
-0.00550356, -0.00544618, -0.00538975, -0.00533425, -0.00527965, \
-0.00522594, -0.0051731, -0.0051211, -0.00506994, -0.00501959, \
-0.00497003, -0.00492125, -0.00487324, -0.00482597, -0.00477943, \
-0.0047336, -0.00468848, -0.00464404, -0.00460028, -0.00455717, \
-0.00451471, -0.00447288, -0.00443167, -0.00439107, -0.00435106, \
-0.00431164, -0.00427279, -0.00423449, -0.00419675, -0.00415955, \
-0.00412287, -0.00408672, -0.00405107, -0.00401592, -0.00398126, \
-0.00394708, -0.00391337, -0.00388013, -0.00384734, -0.00381499, \
-0.00378308, -0.0037516, -0.00372054, -0.0036899, -0.00365966, \
-0.00362982, -0.00360037, -0.00357131, -0.00354262, -0.00351431, \
-0.00348636, -0.00345877, -0.00343153, -0.00340464, -0.00337808, \
-0.00335187, -0.00332598, -0.00330041, -0.00327516, -0.00325022, \
-0.00322559, -0.00320126, -0.00317723, -0.00315349, -0.00313004, \
-0.00310686, -0.00308397, -0.00306135, -0.003039, -0.00301691, \
-0.00299508, -0.00297351, -0.00295219, -0.00293111, -0.00291028, \
-0.00288969, -0.00286934, -0.00284922, -0.00282933, -0.00280966, \
-0.00279021, -0.00277099, -0.00275198, -0.00273318, -0.00271458, \
-0.0026962, -0.00267801, -0.00266003, -0.00264224, -0.00262464, \
-0.00260724, -0.00259002, -0.00257299, -0.00255614, -0.00253947, \
-0.00252297, -0.00250665, -0.00249051, -0.00247453, -0.00245871, \
-0.00244307, -0.00242758, -0.00241225, -0.00239709, -0.00238207, \
-0.00236721, -0.0023525, -0.00233794, -0.00232353, -0.00230926, \
-0.00229514, -0.00228115, -0.0022673, -0.0022536, -0.00224002, \
-0.00222658, -0.00221327, -0.00220009, -0.00218704, -0.00217412, \
-0.00216132, -0.00214864, -0.00213608, -0.00212365, -0.00211133, \
-0.00209913, -0.00208704, -0.00207507, -0.00206321, -0.00205146, \
-0.00203982, -0.00202829, -0.00201686, -0.00200554, -0.00199432, \
-0.00198321, -0.00197219, -0.00196128, -0.00195047, -0.00193975, \
-0.00192913, -0.0019186, -0.00190817, -0.00189783, -0.00188759, \
-0.00187743, -0.00186736, -0.00185738]

###GAMMA
#first solution
gam1=[0,-0.0204552, -0.0153102, 0.00406881, 0.0196875, 0.0269925, 0.0282172, \
0.0262811, 0.0231284, 0.0197801, 0.0166868, 0.0140024, 0.0117434, \
0.00987042, 0.00832729, 0.00705764, 0.00601137, 0.00514639, \
0.00442826, 0.00382919, 0.00332694, 0.0029037, 0.00254525, \
0.00224015, 0.00197923, 0.00175505, 0.00156159, 0.00139394, \
0.00124805, 0.00112062, 0.00100891]
#second solution
gam2=[0, -0.0190613, -0.0131453, 0.00648982, 0.022092, 0.0292423, 0.0302517, \
0.0280872, 0.0247187, 0.0211777, 0.0179173, 0.01509, 0.0127094, \
0.010733, 0.0091017, 0.0077565, 0.00664521, 0.00572397, 0.00495689, \
0.00431501, 0.00377511, 0.00331861, 0.00293062, 0.00259919, \
0.00231469, 0.0020693, 0.0018567, 0.00167171, 0.00151007, 0.00136828, \
0.00124343]
#third solution
#gam3=[0, 0.0476918, 0.142057, 0.10491, 0.0688132, 0.046255, 0.0327185, \
#0.0243248, 0.0188626, 0.0151345, 0.0124798, 0.0105194, 0.0090265, \
#0.00785976, 0.00692766, 0.00616899, 0.00554152, 0.00501535, \
#0.00456881, 0.00418584, 0.00385434, 0.00356504, 0.0033107, \
#0.00308562, 0.00288526, 0.00270594, 0.00254467, 0.00239896, \
#0.0022668, 0.00214645, 0.00203648]
gam3=[0,-0.0426523, -0.0768833, -0.0968669, -0.100671, -0.0899063, \
-0.0683321, -0.0403368, -0.0098557, 0.0201351, 0.0476918, 0.0717473, \
0.09188, 0.108095, 0.12065, 0.129932, 0.13638, 0.140428, 0.142486, \
0.142922, 0.142057, 0.140168, 0.137486, 0.134209, 0.130495, 0.126478, \
0.122263, 0.117938, 0.11357, 0.109214, 0.10491, 0.100692, 0.0965826, \
0.0925992, 0.0887538, 0.0850542, 0.0815048, 0.0781071, 0.0748608, \
0.0717639, 0.0688132, 0.0660045, 0.0633332, 0.060794, 0.0583816, \
0.0560903, 0.0539144, 0.0518484, 0.0498867, 0.048024, 0.046255, \
0.0445747, 0.0429783, 0.0414611, 0.0400189, 0.0386473, 0.0373424, \
0.0361005, 0.0349181, 0.0337918, 0.0327185, 0.0316952, 0.030719, \
0.0297875, 0.028898, 0.0280484, 0.0272363, 0.0264598, 0.0257169, \
0.0250058, 0.0243248, 0.0236724, 0.0230469, 0.0224471, 0.0218715, \
0.021319, 0.0207882, 0.0202782, 0.019788, 0.0193164, 0.0188626, \
0.0184258, 0.018005, 0.0175996, 0.0172088, 0.0168319, 0.0164682, \
0.0161172, 0.0157783, 0.0154509, 0.0151345, 0.0148286, 0.0145328, \
0.0142466, 0.0139696, 0.0137013, 0.0134415, 0.0131898, 0.0129458, \
0.0127093, 0.0124798, 0.0122572, 0.0120411, 0.0118313, 0.0116275, \
0.0114296, 0.0112372, 0.0110502, 0.0108683, 0.0106915, 0.0105194, \
0.0103519, 0.0101889, 0.0100301, 0.00987548, 0.00972483, 0.00957801, \
0.00943489, 0.00929535, 0.00915926, 0.0090265, 0.00889697, \
0.00877055, 0.00864714, 0.00852665, 0.00840897, 0.00829401, \
0.0081817, 0.00807194, 0.00796465, 0.00785976, 0.00775719, \
0.00765687, 0.00755874, 0.00746272, 0.00736876, 0.00727678, \
0.00718674, 0.00709858, 0.00701224, 0.00692766, 0.00684481, \
0.00676363, 0.00668407, 0.00660609, 0.00652964, 0.00645469, \
0.00638118, 0.00630909, 0.00623837, 0.00616899, 0.00610091, \
0.00603411, 0.00596853, 0.00590416, 0.00584096, 0.0057789, \
0.00571795, 0.00565809, 0.00559929, 0.00554152, 0.00548476, \
0.00542898, 0.00537415, 0.00532026, 0.00526729, 0.0052152, \
0.00516398, 0.00511362, 0.00506408, 0.00501535, 0.00496742, \
0.00492026, 0.00487385, 0.00482818, 0.00478324, 0.004739, 0.00469545, \
0.00465258, 0.00461037, 0.00456881, 0.00452788, 0.00448756, \
0.00444786, 0.00440874, 0.00437021, 0.00433225, 0.00429484, \
0.00425797, 0.00422165, 0.00418584, 0.00415055, 0.00411575, \
0.00408145, 0.00404764, 0.00401429, 0.00398141, 0.00394899, 0.003917, \
0.00388546, 0.00385434, 0.00382365, 0.00379336, 0.00376348, 0.003734, \
0.00370491, 0.0036762, 0.00364786, 0.0036199, 0.00359229, 0.00356504, \
0.00353814, 0.00351157, 0.00348535, 0.00345946, 0.00343388, \
0.00340863, 0.00338369, 0.00335906, 0.00333473, 0.0033107, \
0.00328696, 0.0032635, 0.00324033, 0.00321743, 0.00319481, \
0.00317246, 0.00315036, 0.00312853, 0.00310695, 0.00308562, \
0.00306454, 0.0030437, 0.0030231, 0.00300274, 0.0029826, 0.00296269, \
0.00294301, 0.00292355, 0.0029043, 0.00288526, 0.00286644, \
0.00284782, 0.00282941, 0.00281119, 0.00279317, 0.00277535, \
0.00275772, 0.00274028, 0.00272302, 0.00270594, 0.00268905, \
0.00267233, 0.00265579, 0.00263942, 0.00262321, 0.00260718, \
0.00259131, 0.0025756, 0.00256005, 0.00254467, 0.00252943, \
0.00251435, 0.00249942, 0.00248464, 0.00247, 0.00245551, 0.00244117, \
0.00242696, 0.0024129, 0.00239896, 0.00238517, 0.00237151, \
0.00235798, 0.00234458, 0.0023313, 0.00231816, 0.00230513, \
0.00229223, 0.00227946, 0.0022668, 0.00225426, 0.00224183, \
0.00222952, 0.00221732, 0.00220524, 0.00219327, 0.0021814, \
0.00216964, 0.00215799, 0.00214645, 0.00213501, 0.00212367, \
0.00211243, 0.00210129, 0.00209025, 0.0020793, 0.00206846, \
0.00205771, 0.00204705, 0.00203648]
#Match results


figure(1)
hold(True)

font = {'family' : 'Verdana',
        'color'  : 'black',
        'weight' : 'normal',
        'size'   : 25,       
        }

#plt.rc('text', usetex=True)
#Adding the image to the graph
im=read_png('SandH.png')
imageBox=OffsetImage(im,zoom=0.38)
xy=[23,0.03]
ab = AnnotationBbox(imageBox, xy,
    xybox=(5., -5.),
    xycoords='data',
    boxcoords="offset points")                                  
fig = gcf()
fig.clf()
ax=subplot(111)
ax.add_artist(ab)
#defiing the style for the graph

#PLOTS
rc('font', size=18,family= 'Verdana')
rcParams['xtick.major.pad']='15'
rcParams['ytick.major.pad']='15'

plalf1=plot(H, alf1,'o',color='black',label=r'$\alpha_{1(2)}$')
plalf2=plot(H2, alf3,'r-',color='red',label=r'$\alpha_3$')

   
#plkI20E=plot(D, kIk22E,'o',color='black')
text(25,-0.012,r'$\frac{H}{a}=3$',fontsize=25,color='black') #Text in the plot

grid(True)
#GRID
xticklines = getp(gca(), 'xticklines')
yticklines = getp(gca(), 'yticklines')
xgridlines = getp(gca(), 'xgridlines')
ygridlines = getp(gca(), 'ygridlines')
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(xticklines, 'linewidth', 1)
setp(yticklines, 'linewidth', 1)
setp(xgridlines, 'linestyle', '-.')
setp(ygridlines, 'linestyle', '-.')
setp(yticklabels, 'color', 'black', fontsize='17')
setp(xticklabels, 'color', 'black', fontsize='17')
#TITLE
#title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)

xlabel(r'$\frac{S}{a}$',fontsize='30')
xlim([0,30])
ylabel(r'$\alpha$', fontsize='30')
ylim([-0.05,0.05])
#Legends
legend1=legend(loc=4)
for label in legend1.get_texts():
    label.set_fontsize('18')
#frame=legend.get_frame()
#frame.set_facecolor('0.7')

figure(2)
# Tweak spacing to prevent clipping of ylabel
#subplots_adjust(left=0.15)
font = {'family' : 'Verdana',
        'color'  : 'black',
        'weight' : 'normal',
        'size'   : 25,       
        }
 
#plt.rc('text', usetex=True)
#Adding the image to the graph
#im=read_png('SandH.png')
#imageBox=OffsetImage(im,zoom=0.38)
#xy=[23,0.03]
#ab = AnnotationBbox(imageBox, xy,
#    xybox=(5., -5.),
#    xycoords='data',
#    boxcoords="offset points")                                  
#fig = gcf()
#fig.clf()
#ax=subplot(111)
#ax.add_artist(ab)
#defiing the style for the graph

#PLOTS
rc('font', size=18,family= 'Verdana')
rcParams['xtick.major.pad']='15'
rcParams['ytick.major.pad']='15'

plbet1=plot(H, bet1,'o',color='black',label=r'$\beta_1$')
plbet2=plot(H, bet2,'*',color='black',label=r'$\beta_2$')
plbet3=plot(H2, bet3,'r-',color='red',label=r'$\beta_3$')

#plkI20E=plot(D, kIk22E,'o',color='black')

text(25,-0.012,r'$\frac{H}{a}=3$',fontsize=25,color='black') #Text in the plot
grid(True)
#GRID
xticklines = getp(gca(), 'xticklines')
yticklines = getp(gca(), 'yticklines')
xgridlines = getp(gca(), 'xgridlines')
ygridlines = getp(gca(), 'ygridlines')
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(xticklines, 'linewidth', 1)
setp(yticklines, 'linewidth', 1)
setp(xgridlines, 'linestyle', '-.')
setp(ygridlines, 'linestyle', '-.')
setp(yticklabels, 'color', 'black', fontsize='17')
setp(xticklabels, 'color', 'black', fontsize='17')
#TITLE
#title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)
xlabel(r'$\frac{S}{a}$',  fontsize='30')
xlim([0,30])
ylabel(r'$\beta$',  fontsize='30')
ylim([-0.05,0.05])
#Legends
legend1=legend(loc=4)
for label in legend1.get_texts():
    label.set_fontsize('18')
#frame=legend.get_frame()
#frame.set_facecolor('0.7')

figure(3)
# Tweak spacing to prevent clipping of ylabel
#subplots_adjust(left=0.15)
font = {'family' : 'Verdana',
        'color'  : 'black',
        'weight' : 'normal',
        'size'   : 25,       
        }
 
#plt.rc('text', usetex=True)
#Adding the image to the graph
#im=read_png('SandH.png')
#imageBox=OffsetImage(im,zoom=0.37)
#xy=[23,0.03]
#ab = AnnotationBbox(imageBox, xy,
#    xybox=(5., -5.),
#    xycoords='data',
#    boxcoords="offset points")                                  
#fig = gcf()
#fig.clf()
#ax=subplot(111)
#ax.add_artist(ab)
#defiing the style for the graph

#PLOTS
rc('font', size=18,family= 'Verdana')
rcParams['xtick.major.pad']='15'
rcParams['ytick.major.pad']='15'

plbet1=plot(H, gam1,'o',color='black',label=r'$\gamma_1$')
plbet2=plot(H, gam2,'*',color='black',label=r'$\gamma_2$')
plbet3=plot(H2, gam3,'r-',color='red',label=r'$\gamma_3$')

#plkI20E=plot(D, kIk22E,'o',color='black')

text(25,-0.012,r'$\frac{H}{a}=3$',fontsize=25,color='black') #Text in the plot
grid(True)
#GRID
xticklines = getp(gca(), 'xticklines')
yticklines = getp(gca(), 'yticklines')
xgridlines = getp(gca(), 'xgridlines')
ygridlines = getp(gca(), 'ygridlines')
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(xticklines, 'linewidth', 1)
setp(yticklines, 'linewidth', 1)
setp(xgridlines, 'linestyle', '-.')
setp(ygridlines, 'linestyle', '-.')
setp(yticklabels, 'color', 'black', fontsize='17')
setp(xticklabels, 'color', 'black', fontsize='17')
#TITLE
#title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)
xlabel(r'$\frac{S}{a}$', fontsize='30')
xlim([0,30])
ylabel(r'$\gamma$', fontsize='30')
ylim([-0.05,0.05])
#Legends
legend1=legend(loc=4)
for label in legend1.get_texts():
    label.set_fontsize('18')
#frame=legend.get_frame()
#frame.set_facecolor('0.7')

show()


==> Figures/Pythons/H5.py <==
import matplotlib.pyplot as plt
from pylab import *
from matplotlib.offsetbox import AnnotationBbox, OffsetImage
from matplotlib._png import read_png
from matplotlib import rc, font_manager
#rom numpy import arange
from matplotlib.pyplot import figure, axes, plot, xlabel, ylabel, title, \
grid, savefig, show
#This file plots for the point A of two cracks with angle!
close('all')
#The results for exact solution
#The results are kI-kIo
H=[0., 1., 2., 3., 4., 5., 6., 7., 8., 9., 10., 11., 12., 13., 14., 15., \
16., 17., 18., 19., 20., 21., 22., 23., 24., 25., 26., 27., 28., 29., \
30.]

# k2=0.5
#First solution
alf1=[0, -0.00669808, -0.00800636, -0.00385681, 0.00235663, \
0.00774121, 0.0111872, 0.0127856, 0.0130546, 0.0125178, 0.0115659, \
0.0104504, 0.00931793, 0.00824573, 0.00726907, 0.00639932, \
0.00563505, 0.00496862, 0.00438986, 0.00388809, 0.00345312, \
0.00307567, 0.00274758, 0.00246178, 0.00221219, 0.00199362, \
0.00180169, 0.00163267, 0.0014834, 0.00135118, 0.00123375]
#second and the first solution are equal in Alpha
#third solution
#alf3=[0,-0.0107971, 0.0229146, 0.0302115, 0.0272324, 0.022543, 0.018375, \
#0.0150654, 0.0125052, 0.010523, 0.00897256, 0.00774347, 0.00675553, \
#0.00595073, 0.0052869, 0.00473306, 0.00426612, 0.0038687, 0.00352752, \
#0.00323232, 0.00297505, 0.00274938, 0.00255024, 0.00237352, \
#0.00221592, 0.0020747, 0.0019476, 0.00183277, 0.00172862, 0.00163383, \
#0.00154728]
H2=[0,0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1., 1.1, 1.2, 1.3, 1.4, \
1.5, 1.6, 1.7, 1.8, 1.9, 2., 2.1, 2.2, 2.3, 2.4, 2.5, 2.6, 2.7, 2.8, \
2.9, 3., 3.1, 3.2, 3.3, 3.4, 3.5, 3.6, 3.7, 3.8, 3.9, 4., 4.1, 4.2, \
4.3, 4.4, 4.5, 4.6, 4.7, 4.8, 4.9, 5., 5.1, 5.2, 5.3, 5.4, 5.5, 5.6, \
5.7, 5.8, 5.9, 6., 6.1, 6.2, 6.3, 6.4, 6.5, 6.6, 6.7, 6.8, 6.9, 7., \
7.1, 7.2, 7.3, 7.4, 7.5, 7.6, 7.7, 7.8, 7.9, 8., 8.1, 8.2, 8.3, 8.4, \
8.5, 8.6, 8.7, 8.8, 8.9, 9., 9.1, 9.2, 9.3, 9.4, 9.5, 9.6, 9.7, 9.8, \
9.9, 10., 10.1, 10.2, 10.3, 10.4, 10.5, 10.6, 10.7, 10.8, 10.9, 11., \
11.1, 11.2, 11.3, 11.4, 11.5, 11.6, 11.7, 11.8, 11.9, 12., 12.1, \
12.2, 12.3, 12.4, 12.5, 12.6, 12.7, 12.8, 12.9, 13., 13.1, 13.2, \
13.3, 13.4, 13.5, 13.6, 13.7, 13.8, 13.9, 14., 14.1, 14.2, 14.3, \
14.4, 14.5, 14.6, 14.7, 14.8, 14.9, 15., 15.1, 15.2, 15.3, 15.4, \
15.5, 15.6, 15.7, 15.8, 15.9, 16., 16.1, 16.2, 16.3, 16.4, 16.5, \
16.6, 16.7, 16.8, 16.9, 17., 17.1, 17.2, 17.3, 17.4, 17.5, 17.6, \
17.7, 17.8, 17.9, 18., 18.1, 18.2, 18.3, 18.4, 18.5, 18.6, 18.7, \
18.8, 18.9, 19., 19.1, 19.2, 19.3, 19.4, 19.5, 19.6, 19.7, 19.8, \
19.9, 20., 20.1, 20.2, 20.3, 20.4, 20.5, 20.6, 20.7, 20.8, 20.9, 21., \
21.1, 21.2, 21.3, 21.4, 21.5, 21.6, 21.7, 21.8, 21.9, 22., 22.1, \
22.2, 22.3, 22.4, 22.5, 22.6, 22.7, 22.8, 22.9, 23., 23.1, 23.2, \
23.3, 23.4, 23.5, 23.6, 23.7, 23.8, 23.9, 24., 24.1, 24.2, 24.3, \
24.4, 24.5, 24.6, 24.7, 24.8, 24.9, 25., 25.1, 25.2, 25.3, 25.4, \
25.5, 25.6, 25.7, 25.8, 25.9, 26., 26.1, 26.2, 26.3, 26.4, 26.5, \
26.6, 26.7, 26.8, 26.9, 27., 27.1, 27.2, 27.3, 27.4, 27.5, 27.6, \
27.7, 27.8, 27.9, 28., 28.1, 28.2, 28.3, 28.4, 28.5, 28.6, 28.7, \
28.8, 28.9, 29., 29.1, 29.2, 29.3, 29.4, 29.5, 29.6, 29.7, 29.8, \
29.9, 30.]
alf3=[0,-0.00104435, -0.00206949, -0.00305681, -0.00398882, -0.00484968, \
-0.00562558, -0.00630508, -0.00687928, -0.00734196, -0.00768953, \
-0.00792094, -0.00803748, -0.00804255, -0.00794134, -0.00774056, \
-0.00744807, -0.00707259, -0.00662338, -0.00611, -0.00554204, \
-0.00492893, -0.00427976, -0.00360315, -0.00290718, -0.00219928, \
-0.00148619, -0.000773981, -0.0000680064, 0.000627057, 0.00130719, \
0.00196899, 0.00260966, 0.0032269, 0.00381892, 0.00438438, \
0.00492231, 0.00543211, 0.00591347, 0.00636634, 0.00679092, \
0.00718757, 0.00755684, 0.00789937, 0.00821596, 0.00850744, \
0.00877473, 0.00901881, 0.00924066, 0.00944129, 0.00962173, \
0.00978298, 0.00992607, 0.010052, 0.0101617, 0.0102561, 0.0103362, \
0.0104028, 0.0104567, 0.0104989, 0.0105301, 0.010551, 0.0105623, \
0.0105647, 0.0105589, 0.0105454, 0.0105248, 0.0104977, 0.0104646, \
0.010426, 0.0103823, 0.0103339, 0.0102812, 0.0102247, 0.0101646, \
0.0101014, 0.0100352, 0.00996638, 0.00989524, 0.00982201, 0.00974692,
 0.00967019, 0.00959201, 0.00951257, 0.00943206, 0.00935063, \
0.00926844, 0.00918562, 0.0091023, 0.0090186, 0.00893463, 0.0088505, \
0.0087663, 0.00868211, 0.00859801, 0.00851409, 0.0084304, 0.00834701, \
0.00826397, 0.00818134, 0.00809916, 0.00801747, 0.00793632, \
0.00785574, 0.00777575, 0.0076964, 0.0076177, 0.00753968, 0.00746236, \
0.00738575, 0.00730987, 0.00723474, 0.00716037, 0.00708676, \
0.00701392, 0.00694187, 0.0068706, 0.00680013, 0.00673045, \
0.00666156, 0.00659347, 0.00652618, 0.00645968, 0.00639398, \
0.00632907, 0.00626495, 0.00620161, 0.00613905, 0.00607727, \
0.00601626, 0.00595601, 0.00589653, 0.00583779, 0.00577981, \
0.00572256, 0.00566605, 0.00561026, 0.00555519, 0.00550083, \
0.00544717, 0.00539421, 0.00534193, 0.00529033, 0.00523941, \
0.00518914, 0.00513953, 0.00509057, 0.00504224, 0.00499455, \
0.00494747, 0.00490101, 0.00485515, 0.00480989, 0.00476522, \
0.00472113, 0.00467761, 0.00463466, 0.00459226, 0.00455041, \
0.0045091, 0.00446832, 0.00442807, 0.00438834, 0.00434912, 0.0043104, \
0.00427218, 0.00423444, 0.00419719, 0.00416041, 0.00412409, \
0.00408824, 0.00405284, 0.00401789, 0.00398338, 0.0039493, \
0.00391564, 0.00388241, 0.00384959, 0.00381719, 0.00378518, \
0.00375357, 0.00372235, 0.00369151, 0.00366105, 0.00363097, \
0.00360125, 0.00357189, 0.00354289, 0.00351424, 0.00348594, \
0.00345798, 0.00343035, 0.00340306, 0.00337609, 0.00334944, \
0.00332311, 0.00329709, 0.00327137, 0.00324596, 0.00322085, \
0.00319603, 0.00317149, 0.00314725, 0.00312328, 0.00309959, \
0.00307618, 0.00305303, 0.00303015, 0.00300753, 0.00298516, \
0.00296305, 0.00294119, 0.00291958, 0.0028982, 0.00287707, \
0.00285617, 0.00283551, 0.00281507, 0.00279486, 0.00277488, \
0.00275511, 0.00273556, 0.00271622, 0.00269709, 0.00267817, \
0.00265945, 0.00264094, 0.00262262, 0.0026045, 0.00258658, \
0.00256884, 0.00255129, 0.00253393, 0.00251675, 0.00249975, \
0.00248293, 0.00246629, 0.00244981, 0.00243351, 0.00241738, \
0.00240141, 0.00238561, 0.00236997, 0.00235448, 0.00233916, \
0.00232399, 0.00230897, 0.00229411, 0.00227939, 0.00226483, \
0.0022504, 0.00223612, 0.00222198, 0.00220799, 0.00219413, 0.0021804, \
0.00216681, 0.00215336, 0.00214003, 0.00212683, 0.00211376, \
0.00210082, 0.002088, 0.0020753, 0.00206273, 0.00205027, 0.00203793, \
0.00202571, 0.00201361, 0.00200162, 0.00198974, 0.00197797, \
0.00196631, 0.00195476, 0.00194332, 0.00193198, 0.00192074, \
0.00190961, 0.00189858, 0.00188766, 0.00187683, 0.0018661, \
0.00185546, 0.00184492, 0.00183448, 0.00182413, 0.00181387, \
0.00180371, 0.00179363, 0.00178364, 0.00177374, 0.00176393, \
0.0017542, 0.00174456, 0.00173501, 0.00172553, 0.00171614, \
0.00170683, 0.0016976, 0.00168845, 0.00167937]
##BETA
##first solution
bet1=[0,0.00858817, 0.010588, 0.00586671, -0.00146875, -0.0078974, \
-0.0120582, -0.0140411, -0.0144514, -0.013904, -0.0128586, \
-0.0116119, -0.0103372, -0.0091266, -0.00802248, -0.00703907, \
-0.00617541, -0.00542311, -0.00477072, -0.00420609, -0.00371757, \
-0.00329457, -0.00292773, -0.00260896, -0.00233128, -0.00208878, \
-0.00187643, -0.00168997, -0.00152578, -0.00138079, -0.00125243]
##second solution
bet2=[0, 0.00805784, 0.00963405, 0.00463942, -0.0028325, -0.00929591, \
-0.0134247, -0.0153364, -0.0156564, -0.0150122, -0.0138714, \
-0.0125348, -0.0111776, -0.00989237, -0.00872146, -0.00767853, \
-0.00676194, -0.00596257, -0.00526828, -0.0046663, -0.0041444, \
-0.00369149, -0.00329779, -0.00295481, -0.00265527, -0.00239297, \
-0.00216262, -0.00195976, -0.00178059, -0.0016219, -0.00148095]
##third solution
#bet3=[0, 0.0129604, -0.027501, -0.0362523, -0.0326799, -0.0270552, -0.0220546, \
#-0.0180831, -0.0150105, -0.0126315, -0.0107705, -0.00929519, \
#-0.00810932, -0.00714327, -0.00634644, -0.00568161, -0.0051211, \
#-0.00464404, -0.00423449, -0.00388013, -0.00357131, -0.00330041, \
#-0.00306135, -0.00284922, -0.00266003, -0.00249051, -0.00233794, \
#-0.00220009, -0.00207507, -0.00196128, -0.00185738]
bet3=[0,0.00125365, 0.00248425, 0.00366944, 0.00478823, 0.0058216, \
0.00675298, 0.00756862, 0.00825787, 0.00881325, 0.00923045, \
0.00950821, 0.0096481, 0.00965418, 0.0095327, 0.00929169, 0.00894061, \
0.0084899, 0.0079507, 0.00733446, 0.0066527, 0.00591673, 0.00513747, \
0.00432528, 0.00348983, 0.00264006, 0.00178405, 0.000929104, \
0.0000816363, -0.000752733, -0.00156918, -0.00236362, -0.00313268, \
-0.00387362, -0.00458429, -0.00526306, -0.00590879, -0.00652074, \
-0.00709855, -0.00764216, -0.00815181, -0.00862793, -0.00907117, \
-0.00948232, -0.00986232, -0.0102122, -0.010533, -0.010826, \
-0.0110923, -0.0113331, -0.0115497, -0.0117432, -0.011915, \
-0.0120661, -0.0121977, -0.0123111, -0.0124072, -0.0124871, \
-0.0125519, -0.0126025, -0.0126399, -0.012665, -0.0126786, \
-0.0126815, -0.0126745, -0.0126583, -0.0126336, -0.0126011, \
-0.0125614, -0.012515, -0.0124625, -0.0124044, -0.0123413, \
-0.0122734, -0.0122013, -0.0121253, -0.0120459, -0.0119633, \
-0.011878, -0.0117901, -0.0116999, -0.0116078, -0.011514, -0.0114187, \
-0.011322, -0.0112243, -0.0111256, -0.0110262, -0.0109262, \
-0.0108257, -0.010725, -0.010624, -0.0105229, -0.0104219, -0.0103209, \
-0.0102202, -0.0101197, -0.0100196, -0.00991996, -0.00982077, \
-0.00972213, -0.00962408, -0.00952667, -0.00942994, -0.00933394, \
-0.00923869, -0.00914423, -0.00905058, -0.00895776, -0.00886581, \
-0.00877473, -0.00868455, -0.00859527, -0.00850691, -0.00841949, \
-0.008333, -0.00824745, -0.00816286, -0.00807922, -0.00799653, \
-0.0079148, -0.00783402, -0.0077542, -0.00767534, -0.00759742, \
-0.00752045, -0.00744442, -0.00736933, -0.00729517, -0.00722193, \
-0.00714962, -0.00707821, -0.00700771, -0.00693811, -0.00686939, \
-0.00680155, -0.00673459, -0.00666848, -0.00660323, -0.00653882, \
-0.00647524, -0.00641249, -0.00635056, -0.00628943, -0.00622909, \
-0.00616954, -0.00611076, -0.00605275, -0.0059955, -0.00593899, \
-0.00588322, -0.00582817, -0.00577384, -0.00572022, -0.00566729, \
-0.00561505, -0.00556349, -0.0055126, -0.00546236, -0.00541277, \
-0.00536383, -0.00531551, -0.00526782, -0.00522073, -0.00517426, \
-0.00512837, -0.00508308, -0.00503836, -0.00499421, -0.00495062, \
-0.00490758, -0.00486508, -0.00482313, -0.0047817, -0.00474079, \
-0.00470039, -0.0046605, -0.00462111, -0.0045822, -0.00454378, \
-0.00450584, -0.00446836, -0.00443134, -0.00439478, -0.00435867, \
-0.00432299, -0.00428775, -0.00425294, -0.00421855, -0.00418458, \
-0.00415101, -0.00411785, -0.00408508, -0.00405271, -0.00402072, \
-0.00398911, -0.00395787, -0.00392701, -0.0038965, -0.00386636, \
-0.00383656, -0.00380711, -0.00377801, -0.00374924, -0.00372081, \
-0.0036927, -0.00366491, -0.00363744, -0.00361029, -0.00358344, \
-0.0035569, -0.00353066, -0.00350471, -0.00347906, -0.00345369, \
-0.0034286, -0.0034038, -0.00337926, -0.003355, -0.00333101, \
-0.00330728, -0.00328381, -0.0032606, -0.00323764, -0.00321492, \
-0.00319246, -0.00317023, -0.00314825, -0.00312649, -0.00310498, \
-0.00308368, -0.00306262, -0.00304178, -0.00302116, -0.00300075, \
-0.00298056, -0.00296058, -0.0029408, -0.00292123, -0.00290187, \
-0.0028827, -0.00286373, -0.00284495, -0.00282637, -0.00280797, \
-0.00278976, -0.00277174, -0.00275389, -0.00273623, -0.00271874, \
-0.00270143, -0.00268428, -0.00266731, -0.00265051, -0.00263387, \
-0.0026174, -0.00260108, -0.00258493, -0.00256893, -0.00255309, \
-0.0025374, -0.00252186, -0.00250647, -0.00249123, -0.00247614, \
-0.00246119, -0.00244638, -0.00243171, -0.00241717, -0.00240278, \
-0.00238852, -0.00237439, -0.0023604, -0.00234653, -0.00233279, \
-0.00231918, -0.0023057, -0.00229234, -0.0022791, -0.00226598, \
-0.00225298, -0.0022401, -0.00222733, -0.00221468, -0.00220215, \
-0.00218972, -0.00217741, -0.0021652, -0.00215311, -0.00214112, \
-0.00212924, -0.00211746, -0.00210578, -0.00209421, -0.00208274, \
-0.00207136, -0.00206009, -0.00204891, -0.00203783, -0.00202684, \
-0.00201595]

###GAMMA
#first solution
gam1=[0,-0.00799607, -0.0105618, -0.00700244, -0.000425469, 0.00592559, \
0.010456, 0.0129591, 0.0138575, 0.0136936, 0.0129186, 0.011847, \
0.010676, 0.00951907, 0.00843543, 0.00745136, 0.00657423, 0.00580122, \
0.00512451, 0.00453425, 0.00402023, 0.00357268, 0.00318271, \
0.00284244, 0.00254498, 0.00228439, 0.00205555, 0.00185411, \
0.00167633, 0.00151903, 0.00137951]
#second solution
gam2=[0, -0.00742126, -0.00953535, -0.00569237, 0.0010217, 0.00740481, \
0.0118996, 0.0143276, 0.0151313, 0.014866, 0.0139909, 0.0128246, \
0.0115666, 0.010331, 0.00917671, 0.00812965, 0.00719645, 0.00637355, \
0.00565243, 0.00502256, 0.00447312, 0.00399384, 0.00357537, \
0.00320941, 0.00288875, 0.00260713, 0.00235919, 0.00214035, \
0.00194668, 0.00177484, 0.00162196]
#third solution
#gam3=[0, 0.0476918, 0.142057, 0.10491, 0.0688132, 0.046255, 0.0327185, \
#0.0243248, 0.0188626, 0.0151345, 0.0124798, 0.0105194, 0.0090265, \
#0.00785976, 0.00692766, 0.00616899, 0.00554152, 0.00501535, \
#0.00456881, 0.00418584, 0.00385434, 0.00356504, 0.0033107, \
#0.00308562, 0.00288526, 0.00270594, 0.00254467, 0.00239896, \
#0.0022668, 0.00214645, 0.00203648]
gam3=[0,-0.00340024, -0.00670768, -0.00983333, -0.0126956, -0.0152234, \
-0.0173584, -0.0190568, -0.0202902, -0.0210453, -0.0213232, \
-0.0211382, -0.0205159, -0.0194909, -0.0181051, -0.0164049, \
-0.0144395, -0.0122589, -0.00991222, -0.0074467, -0.00490639, \
-0.00233152, 0.000241906, 0.00278243, 0.00526312, 0.00766154, \
0.00995947, 0.0121426, 0.0142004, 0.0161254, 0.0179129, 0.0195609, \
0.0210692, 0.0224396, 0.0236752, 0.0247802, 0.0257597, 0.0266195, \
0.0273658, 0.0280052, 0.0285443, 0.0289898, 0.0293484, 0.0296267, \
0.029831, 0.0299675, 0.0300419, 0.0300599, 0.0300268, 0.0299474, \
0.0298265, 0.0296684, 0.0294771, 0.0292563, 0.0290096, 0.0287401, \
0.0284507, 0.0281441, 0.0278227, 0.0274889, 0.0271446, 0.0267918, \
0.026432, 0.0260668, 0.0256975, 0.0253255, 0.0249517, 0.0245772, \
0.0242029, 0.0238296, 0.0234578, 0.0230884, 0.0227217, 0.0223583, \
0.0219986, 0.0216429, 0.0212915, 0.0209448, 0.0206029, 0.020266, \
0.0199343, 0.0196078, 0.0192867, 0.0189711, 0.018661, 0.0183564, \
0.0180573, 0.0177638, 0.0174758, 0.0171933, 0.0169163, 0.0166447, \
0.0163784, 0.0161174, 0.0158617, 0.0156111, 0.0153656, 0.0151251, \
0.0148896, 0.0146589, 0.0144329, 0.0142116, 0.0139949, 0.0137826, \
0.0135748, 0.0133713, 0.013172, 0.0129768, 0.0127856, 0.0125985, \
0.0124151, 0.0122356, 0.0120597, 0.0118875, 0.0117188, 0.0115536, \
0.0113917, 0.0112331, 0.0110777, 0.0109254, 0.0107763, 0.0106301, \
0.0104868, 0.0103464, 0.0102088, 0.0100738, 0.00994159, 0.00981193, \
0.0096848, 0.00956014, 0.00943789, 0.009318, 0.0092004, 0.00908505, \
0.00897189, 0.00886087, 0.00875194, 0.00864505, 0.00854015, \
0.0084372, 0.00833615, 0.00823695, 0.00813957, 0.00804396, \
0.00795008, 0.00785789, 0.00776735, 0.00767843, 0.00759108, \
0.00750528, 0.00742098, 0.00733815, 0.00725676, 0.00717678, \
0.00709817, 0.00702091, 0.00694496, 0.0068703, 0.00679689, \
0.00672472, 0.00665375, 0.00658396, 0.00651531, 0.0064478, \
0.00638138, 0.00631605, 0.00625177, 0.00618852, 0.00612628, \
0.00606504, 0.00600476, 0.00594544, 0.00588704, 0.00582955, \
0.00577295, 0.00571723, 0.00566236, 0.00560833, 0.00555512, \
0.00550271, 0.0054511, 0.00540025, 0.00535016, 0.00530081, \
0.00525219, 0.00520429, 0.00515708, 0.00511055, 0.0050647, \
0.00501951, 0.00497496, 0.00493105, 0.00488776, 0.00484508, 0.004803, \
0.0047615, 0.00472058, 0.00468023, 0.00464043, 0.00460118, \
0.00456246, 0.00452426, 0.00448658, 0.00444941, 0.00441273, \
0.00437654, 0.00434083, 0.00430559, 0.00427081, 0.00423648, \
0.0042026, 0.00416916, 0.00413615, 0.00410356, 0.00407139, \
0.00403962, 0.00400826, 0.00397729, 0.00394671, 0.00391651, \
0.00388668, 0.00385722, 0.00382813, 0.00379939, 0.003771, 0.00374295, \
0.00371525, 0.00368787, 0.00366083, 0.0036341, 0.00360769, 0.0035816, \
0.00355581, 0.00353033, 0.00350514, 0.00348024, 0.00345563, \
0.0034313, 0.00340726, 0.00338349, 0.00335998, 0.00333675, \
0.00331377, 0.00329105, 0.00326859, 0.00324638, 0.00322441, \
0.00320269, 0.0031812, 0.00315995, 0.00313893, 0.00311814, \
0.00309758, 0.00307723, 0.00305711, 0.00303719, 0.00301749, 0.002998, \
0.00297872, 0.00295964, 0.00294075, 0.00292207, 0.00290358, \
0.00288528, 0.00286717, 0.00284924, 0.0028315, 0.00281394, \
0.00279655, 0.00277935, 0.00276231, 0.00274545, 0.00272876, \
0.00271223, 0.00269586, 0.00267966, 0.00266362, 0.00264773, 0.002632, \
0.00261642, 0.002601, 0.00258572, 0.00257059, 0.00255561, 0.00254077, \
0.00252606, 0.0025115, 0.00249708, 0.00248279, 0.00246864, \
0.00245462, 0.00244073, 0.00242697, 0.00241334, 0.00239983, \
0.00238644, 0.00237318, 0.00236004, 0.00234702, 0.00233412, 0.00232133]
#Match results


figure(1)
hold(True)

font = {'family' : 'Verdana',
        'color'  : 'black',
        'weight' : 'normal',
        'size'   : 25,       
        }

#plt.rc('text', usetex=True)
#Adding the image to the graph
im=read_png('SandH.png')
imageBox=OffsetImage(im,zoom=0.38)
xy=[23,0.03]
ab = AnnotationBbox(imageBox, xy,
    xybox=(5., -5.),
    xycoords='data',
    boxcoords="offset points")                                  
fig = gcf()
fig.clf()
ax=subplot(111)
ax.add_artist(ab)
#defiing the style for the graph

#PLOTS
rc('font', size=18,family= 'Verdana')
rcParams['xtick.major.pad']='15'
rcParams['ytick.major.pad']='15'

plalf1=plot(H, alf1,'o',color='black',label=r'$\alpha_{1(2)}$')
plalf2=plot(H2, alf3,'r-',color='red',label=r'$\alpha_3$')

   
#plkI20E=plot(D, kIk22E,'o',color='black')
text(25,-0.012,r'$\frac{H}{a}=5$',fontsize=25,color='black') #Text in the plot

grid(True)
#GRID
xticklines = getp(gca(), 'xticklines')
yticklines = getp(gca(), 'yticklines')
xgridlines = getp(gca(), 'xgridlines')
ygridlines = getp(gca(), 'ygridlines')
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(xticklines, 'linewidth', 1)
setp(yticklines, 'linewidth', 1)
setp(xgridlines, 'linestyle', '-.')
setp(ygridlines, 'linestyle', '-.')
setp(yticklabels, 'color', 'black', fontsize='17')
setp(xticklabels, 'color', 'black', fontsize='17')
#TITLE
#title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)

xlabel(r'$\frac{S}{a}$',fontsize='30')
xlim([0,30])
ylabel(r'$\alpha$', fontsize='30')
ylim([-0.05,0.05])
#Legends
legend1=legend(loc=4)
for label in legend1.get_texts():
    label.set_fontsize('18')
#frame=legend.get_frame()
#frame.set_facecolor('0.7')

figure(2)
# Tweak spacing to prevent clipping of ylabel
#subplots_adjust(left=0.15)
font = {'family' : 'Verdana',
        'color'  : 'black',
        'weight' : 'normal',
        'size'   : 25,       
        }
 
#plt.rc('text', usetex=True)
#Adding the image to the graph
#im=read_png('SandH.png')
#imageBox=OffsetImage(im,zoom=0.38)
#xy=[23,0.03]
#ab = AnnotationBbox(imageBox, xy,
#    xybox=(5., -5.),
#    xycoords='data',
#    boxcoords="offset points")                                  
#fig = gcf()
#fig.clf()
#ax=subplot(111)
#ax.add_artist(ab)
#defiing the style for the graph

#PLOTS
rc('font', size=18,family= 'Verdana')
rcParams['xtick.major.pad']='15'
rcParams['ytick.major.pad']='15'

plbet1=plot(H, bet1,'o',color='black',label=r'$\beta_1$')
plbet2=plot(H, bet2,'*',color='black',label=r'$\beta_2$')
plbet3=plot(H2, bet3,'r-',color='red',label=r'$\beta_3$')

#plkI20E=plot(D, kIk22E,'o',color='black')

text(25,-0.012,r'$\frac{H}{a}=5$',fontsize=25,color='black') #Text in the plot
grid(True)
#GRID
xticklines = getp(gca(), 'xticklines')
yticklines = getp(gca(), 'yticklines')
xgridlines = getp(gca(), 'xgridlines')
ygridlines = getp(gca(), 'ygridlines')
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(xticklines, 'linewidth', 1)
setp(yticklines, 'linewidth', 1)
setp(xgridlines, 'linestyle', '-.')
setp(ygridlines, 'linestyle', '-.')
setp(yticklabels, 'color', 'black', fontsize='17')
setp(xticklabels, 'color', 'black', fontsize='17')
#TITLE
#title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)
xlabel(r'$\frac{S}{a}$',  fontsize='30')
xlim([0,30])
ylabel(r'$\beta$',  fontsize='30')
ylim([-0.05,0.05])
#Legends
legend1=legend(loc=4)
for label in legend1.get_texts():
    label.set_fontsize('18')
#frame=legend.get_frame()
#frame.set_facecolor('0.7')

figure(3)
# Tweak spacing to prevent clipping of ylabel
#subplots_adjust(left=0.15)
font = {'family' : 'Verdana',
        'color'  : 'black',
        'weight' : 'normal',
        'size'   : 25,       
        }
 
#plt.rc('text', usetex=True)
#Adding the image to the graph
#im=read_png('SandH.png')
#imageBox=OffsetImage(im,zoom=0.37)
#xy=[23,0.03]
#ab = AnnotationBbox(imageBox, xy,
#    xybox=(5., -5.),
#    xycoords='data',
#    boxcoords="offset points")                                  
#fig = gcf()
#fig.clf()
#ax=subplot(111)
#ax.add_artist(ab)
#defiing the style for the graph

#PLOTS
rc('font', size=18,family= 'Verdana')
rcParams['xtick.major.pad']='15'
rcParams['ytick.major.pad']='15'

plbet1=plot(H, gam1,'o',color='black',label=r'$\gamma_1$')
plbet2=plot(H, gam2,'*',color='black',label=r'$\gamma_2$')
plbet3=plot(H2, gam3,'r-',color='red',label=r'$\gamma_3$')

#plkI20E=plot(D, kIk22E,'o',color='black')

text(25,-0.012,r'$\frac{H}{a}=5$',fontsize=25,color='black') #Text in the plot
grid(True)
#GRID
xticklines = getp(gca(), 'xticklines')
yticklines = getp(gca(), 'yticklines')
xgridlines = getp(gca(), 'xgridlines')
ygridlines = getp(gca(), 'ygridlines')
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(xticklines, 'linewidth', 1)
setp(yticklines, 'linewidth', 1)
setp(xgridlines, 'linestyle', '-.')
setp(ygridlines, 'linestyle', '-.')
setp(yticklabels, 'color', 'black', fontsize='17')
setp(xticklabels, 'color', 'black', fontsize='17')
#TITLE
#title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)
xlabel(r'$\frac{S}{a}$', fontsize='30')
xlim([0,30])
ylabel(r'$\gamma$', fontsize='30')
ylim([-0.05,0.05])
#Legends
legend1=legend(loc=4)
for label in legend1.get_texts():
    label.set_fontsize('18')
#frame=legend.get_frame()
#frame.set_facecolor('0.7')

show()


==> Figures/Pythons/H8.py <==
import matplotlib.pyplot as plt
from pylab import *
from matplotlib.offsetbox import AnnotationBbox, OffsetImage
from matplotlib._png import read_png
from matplotlib import rc, font_manager
#rom numpy import arange
from matplotlib.pyplot import figure, axes, plot, xlabel, ylabel, title, \
grid, savefig, show
#This file plots for the point A of two cracks with angle!
close('all')
#The results for exact solution
#The results are kI-kIo
H=[0., 1., 2., 3., 4., 5., 6., 7., 8., 9., 10., 11., 12., 13., 14., 15., \
16., 17., 18., 19., 20., 21., 22., 23., 24., 25., 26., 27., 28., 29., \
30.]
H2=[0,0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1., 1.1, 1.2, 1.3, 1.4, \
1.5, 1.6, 1.7, 1.8, 1.9, 2., 2.1, 2.2, 2.3, 2.4, 2.5, 2.6, 2.7, 2.8, \
2.9, 3., 3.1, 3.2, 3.3, 3.4, 3.5, 3.6, 3.7, 3.8, 3.9, 4., 4.1, 4.2, \
4.3, 4.4, 4.5, 4.6, 4.7, 4.8, 4.9, 5., 5.1, 5.2, 5.3, 5.4, 5.5, 5.6, \
5.7, 5.8, 5.9, 6., 6.1, 6.2, 6.3, 6.4, 6.5, 6.6, 6.7, 6.8, 6.9, 7., \
7.1, 7.2, 7.3, 7.4, 7.5, 7.6, 7.7, 7.8, 7.9, 8., 8.1, 8.2, 8.3, 8.4, \
8.5, 8.6, 8.7, 8.8, 8.9, 9., 9.1, 9.2, 9.3, 9.4, 9.5, 9.6, 9.7, 9.8, \
9.9, 10., 10.1, 10.2, 10.3, 10.4, 10.5, 10.6, 10.7, 10.8, 10.9, 11., \
11.1, 11.2, 11.3, 11.4, 11.5, 11.6, 11.7, 11.8, 11.9, 12., 12.1, \
12.2, 12.3, 12.4, 12.5, 12.6, 12.7, 12.8, 12.9, 13., 13.1, 13.2, \
13.3, 13.4, 13.5, 13.6, 13.7, 13.8, 13.9, 14., 14.1, 14.2, 14.3, \
14.4, 14.5, 14.6, 14.7, 14.8, 14.9, 15., 15.1, 15.2, 15.3, 15.4, \
15.5, 15.6, 15.7, 15.8, 15.9, 16., 16.1, 16.2, 16.3, 16.4, 16.5, \
16.6, 16.7, 16.8, 16.9, 17., 17.1, 17.2, 17.3, 17.4, 17.5, 17.6, \
17.7, 17.8, 17.9, 18., 18.1, 18.2, 18.3, 18.4, 18.5, 18.6, 18.7, \
18.8, 18.9, 19., 19.1, 19.2, 19.3, 19.4, 19.5, 19.6, 19.7, 19.8, \
19.9, 20., 20.1, 20.2, 20.3, 20.4, 20.5, 20.6, 20.7, 20.8, 20.9, 21., \
21.1, 21.2, 21.3, 21.4, 21.5, 21.6, 21.7, 21.8, 21.9, 22., 22.1, \
22.2, 22.3, 22.4, 22.5, 22.6, 22.7, 22.8, 22.9, 23., 23.1, 23.2, \
23.3, 23.4, 23.5, 23.6, 23.7, 23.8, 23.9, 24., 24.1, 24.2, 24.3, \
24.4, 24.5, 24.6, 24.7, 24.8, 24.9, 25., 25.1, 25.2, 25.3, 25.4, \
25.5, 25.6, 25.7, 25.8, 25.9, 26., 26.1, 26.2, 26.3, 26.4, 26.5, \
26.6, 26.7, 26.8, 26.9, 27., 27.1, 27.2, 27.3, 27.4, 27.5, 27.6, \
27.7, 27.8, 27.9, 28., 28.1, 28.2, 28.3, 28.4, 28.5, 28.6, 28.7, \
28.8, 28.9, 29., 29.1, 29.2, 29.3, 29.4, 29.5, 29.6, 29.7, 29.8, \
29.9, 30.]

# k2=0.5
#First solution
alf1=[0, -0.00225501, -0.00363012, -0.00369706, -0.00259055, -0.000787897, \
0.00119074, 0.002968, 0.00435229, 0.00529848, 0.0058476, 0.00607728, \
0.00607092, 0.00590243, 0.00563087, 0.00530041, 0.0049424, \
0.00457816, 0.00422153, 0.00388096, 0.00356121, 0.00326452, \
0.00299146, 0.00274159, 0.00251383, 0.00230675, 0.00211879, \
0.00194832, 0.00179377, 0.00165363, 0.00152649]
#second and the first solution are equal in Alpha
#third solution
#alf3=[0,-0.00225505, -0.00339928, -0.0030949, -0.00176181, -0.0000533263, \
#0.00154294, 0.00279725, 0.00366586, 0.00419699, 0.00446756, \
#0.00455198, 0.00451093, 0.00438981, 0.00422084, 0.00402612, \
#0.00382038, 0.00361315, 0.00341043, 0.00321579, 0.00303119, \
#0.00285759, 0.00269521, 0.00254391, 0.00240324, 0.00227264, \
#0.00215146, 0.00203905, 0.00193474, 0.0018379, 0.00174793]
alf3=[0,-0.000247235, -0.000493096, -0.000736222, -0.000975275, -0.00120896, \
-0.00143601, -0.00165523, -0.00186551, -0.00206577, -0.00225505, \
-0.00243247, -0.00259725, -0.00274869, -0.00288621, -0.00300934, \
-0.00311768, -0.00321097, -0.00328904, -0.0033518, -0.00339928, \
-0.00343159, -0.00344893, -0.00345156, -0.00343983, -0.00341416, \
-0.00337502, -0.00332293, -0.00325847, -0.00318224, -0.0030949, \
-0.0029971, -0.00288953, -0.0027729, -0.00264791, -0.00251527, \
-0.00237569, -0.00222988, -0.00207851, -0.00192227, -0.00176181, \
-0.00159778, -0.00143078, -0.00126141, -0.00109023, -0.000917785, \
-0.000744579, -0.000571093, -0.000397779, -0.000225059, \
-0.0000533263, 0.000117055, 0.000285747, 0.000452444, 0.000616862, \
0.000778748, 0.000937869, 0.00109402, 0.00124702, 0.00139671, \
0.00154294, 0.0016856, 0.00182458, 0.00195981, 0.00209121, \
0.00221873, 0.00234233, 0.00246199, 0.0025777, 0.00268945, \
0.00279725, 0.00290113, 0.0030011, 0.0030972, 0.00318948, 0.00327799, \
0.00336276, 0.00344388, 0.00352139, 0.00359536, 0.00366586, \
0.00373297, 0.00379676, 0.00385731, 0.00391469, 0.00396898, \
0.00402027, 0.00406864, 0.00411416, 0.00415691, 0.00419699, \
0.00423446, 0.00426942, 0.00430193, 0.00433208, 0.00435994, \
0.00438558, 0.0044091, 0.00443055, 0.00445001, 0.00446756, \
0.00448325, 0.00449717, 0.00450937, 0.00451991, 0.00452888, \
0.00453631, 0.00454228, 0.00454685, 0.00455006, 0.00455198, \
0.00455266, 0.00455214, 0.00455049, 0.00454775, 0.00454396, \
0.00453918, 0.00453344, 0.00452679, 0.00451928, 0.00451093, \
0.0045018, 0.00449191, 0.00448131, 0.00447003, 0.00445809, \
0.00444555, 0.00443241, 0.00441873, 0.00440452, 0.00438981, \
0.00437463, 0.00435901, 0.00434297, 0.00432653, 0.00430972, \
0.00429256, 0.00427507, 0.00425728, 0.00423919, 0.00422084, \
0.00420223, 0.00418339, 0.00416433, 0.00414508, 0.00412563, \
0.00410602, 0.00408624, 0.00406633, 0.00404628, 0.00402612, \
0.00400585, 0.00398548, 0.00396504, 0.00394451, 0.00392393, \
0.00390329, 0.00388261, 0.00386189, 0.00384114, 0.00382038, \
0.0037996, 0.00377882, 0.00375804, 0.00373727, 0.00371651, \
0.00369577, 0.00367507, 0.00365439, 0.00363375, 0.00361315, \
0.0035926, 0.00357211, 0.00355166, 0.00353128, 0.00351096, \
0.00349071, 0.00347053, 0.00345042, 0.00343038, 0.00341043, \
0.00339056, 0.00337077, 0.00335107, 0.00333146, 0.00331194, \
0.00329252, 0.00327319, 0.00325396, 0.00323482, 0.00321579, \
0.00319685, 0.00317802, 0.00315929, 0.00314067, 0.00312216, \
0.00310375, 0.00308544, 0.00306725, 0.00304917, 0.00303119, \
0.00301333, 0.00299558, 0.00297794, 0.00296041, 0.00294299, \
0.00292568, 0.00290849, 0.00289141, 0.00287444, 0.00285759, \
0.00284084, 0.00282421, 0.0028077, 0.00279129, 0.002775, 0.00275882, \
0.00274275, 0.00272679, 0.00271095, 0.00269521, 0.00267959, \
0.00266408, 0.00264868, 0.00263338, 0.0026182, 0.00260313, \
0.00258816, 0.0025733, 0.00255855, 0.00254391, 0.00252937, \
0.00251494, 0.00250061, 0.00248639, 0.00247228, 0.00245826, \
0.00244435, 0.00243055, 0.00241684, 0.00240324, 0.00238974, \
0.00237633, 0.00236303, 0.00234983, 0.00233672, 0.00232371, \
0.0023108, 0.00229798, 0.00228526, 0.00227264, 0.00226011, \
0.00224767, 0.00223533, 0.00222307, 0.00221091, 0.00219885, \
0.00218687, 0.00217498, 0.00216318, 0.00215146, 0.00213984, \
0.0021283, 0.00211685, 0.00210549, 0.00209421, 0.00208301, 0.0020719, \
0.00206087, 0.00204992, 0.00203905, 0.00202827, 0.00201756, \
0.00200694, 0.00199639, 0.00198593, 0.00197554, 0.00196522, \
0.00195499, 0.00194483, 0.00193474, 0.00192473, 0.0019148, \
0.00190494, 0.00189515, 0.00188543, 0.00187578, 0.00186621, \
0.0018567, 0.00184727, 0.0018379, 0.00182861, 0.00181938, 0.00181022, \
0.00180112, 0.00179209, 0.00178313, 0.00177423, 0.0017654, \
0.00175663, 0.00174793]
##BETA
##first solution
bet1=[0,0.00292167, 0.0047667, 0.00500576, 0.00379395, 0.00170584, \
-0.000627991, -0.00274717, -0.00441486, -0.0055711, -0.00626035, \
-0.00657202, -0.00660334, -0.00644096, -0.00615438, -0.00579569, \
-0.005402, -0.00499861, -0.00460203, -0.00422243, -0.00386559, \
-0.00353431, -0.00322943, -0.00295057, -0.00269657, -0.00246588, \
-0.00225673, -0.00206732, -0.00189585, -0.00174062, -0.00160005]
##second solution
bet2=[0,0.00270868, 0.00436076, 0.00444136, 0.00311194, 0.000946349, \
-0.00142994, -0.00356352, -0.00522465, -0.00635965, -0.0070181, \
-0.00729336, -0.00728554, -0.00708329, -0.00675745, -0.00636097, \
-0.00593144, -0.00549444, -0.00506653, -0.0046579, -0.00427422, \
-0.0039182, -0.00359052, -0.00329066, -0.00301732, -0.0027688, \
-0.00254322, -0.00233863, -0.00215313, -0.00198492, -0.00183233]
##third solution
#bet3=[0, 0.00270701, 0.00408055, 0.00371517, 0.00211491, 0.000064014, \
#-0.00185218, -0.00335787, -0.00440055, -0.00503812, -0.00536291, \
#-0.00546425, -0.00541498, -0.00526958, -0.00506675, -0.00483301, \
#-0.00458604, -0.00433728, -0.00409393, -0.00386028, -0.0036387, \
#-0.0034303, -0.00323538, -0.00305375, -0.00288489, -0.00272812, \
#-0.00258266, -0.00244772, -0.00232251, -0.00220626, -0.00209825]
bet3=[0,0.000296786, 0.000591923, 0.000883776, 0.00117074, 0.00145126, \
0.00172381, 0.00198698, 0.00223939, 0.00247979, 0.00270701, \
0.00291999, 0.00311779, 0.00329958, 0.00346466, 0.00361246, \
0.00374252, 0.0038545, 0.00394821, 0.00402356, 0.00408055, \
0.00411934, 0.00414015, 0.0041433, 0.00412922, 0.00409841, \
0.00405142, 0.0039889, 0.00391152, 0.00382002, 0.00371517, \
0.00359777, 0.00346865, 0.00332864, 0.0031786, 0.00301938, \
0.00285183, 0.00267679, 0.00249508, 0.00230753, 0.00211491, 0.001918, \
0.00171753, 0.00151422, 0.00130874, 0.00110173, 0.000893809, \
0.000685552, 0.000477502, 0.000270166, 0.000064014, -0.000140515, \
-0.000343017, -0.000543123, -0.000740495, -0.000934825, -0.00112584, \
-0.00131329, -0.00149695, -0.00167664, -0.00185218, -0.00202343, \
-0.00219027, -0.00235259, -0.00251033, -0.0026634, -0.00281178, \
-0.00295542, -0.00309432, -0.00322846, -0.00335787, -0.00348256, \
-0.00360257, -0.00371794, -0.00382871, -0.00393495, -0.00403672, \
-0.00413408, -0.00422712, -0.00431592, -0.00440055, -0.00448111, \
-0.00455768, -0.00463036, -0.00469924, -0.00476442, -0.00482599, \
-0.00488404, -0.00493869, -0.00499001, -0.00503812, -0.0050831, \
-0.00512506, -0.00516409, -0.00520028, -0.00523372, -0.00526451, \
-0.00529273, -0.00531848, -0.00534185, -0.00536291, -0.00538175, \
-0.00539845, -0.00541309, -0.00542576, -0.00543651, -0.00544544, \
-0.00545261, -0.00545809, -0.00546194, -0.00546425, -0.00546506, \
-0.00546444, -0.00546246, -0.00545917, -0.00545462, -0.00544888, \
-0.00544199, -0.00543401, -0.00542499, -0.00541498, -0.00540401, \
-0.00539214, -0.00537942, -0.00536587, -0.00535155, -0.00533648, \
-0.00532072, -0.00530429, -0.00528723, -0.00526958, -0.00525136, \
-0.00523261, -0.00521335, -0.00519362, -0.00517344, -0.00515284, \
-0.00513185, -0.00511049, -0.00508878, -0.00506675, -0.00504441, \
-0.0050218, -0.00499892, -0.0049758, -0.00495246, -0.00492892, \
-0.00490518, -0.00488127, -0.00485721, -0.00483301, -0.00480868, \
-0.00478423, -0.00475968, -0.00473505, -0.00471034, -0.00468557, \
-0.00466074, -0.00463587, -0.00461096, -0.00458604, -0.00456109, \
-0.00453615, -0.0045112, -0.00448627, -0.00446135, -0.00443646, \
-0.0044116, -0.00438678, -0.00436201, -0.00433728, -0.00431262, \
-0.00428801, -0.00426347, -0.004239, -0.00421461, -0.0041903, \
-0.00416607, -0.00414193, -0.00411789, -0.00409393, -0.00407008, \
-0.00404633, -0.00402268, -0.00399914, -0.00397571, -0.00395239, \
-0.00392919, -0.0039061, -0.00388313, -0.00386028, -0.00383755, \
-0.00381495, -0.00379247, -0.00377011, -0.00374789, -0.00372579, \
-0.00370382, -0.00368198, -0.00366027, -0.0036387, -0.00361725, \
-0.00359594, -0.00357477, -0.00355372, -0.00353282, -0.00351204, \
-0.0034914, -0.0034709, -0.00345053, -0.0034303, -0.0034102, \
-0.00339024, -0.00337041, -0.00335072, -0.00333116, -0.00331174, \
-0.00329245, -0.00327329, -0.00325427, -0.00323538, -0.00321663, \
-0.00319801, -0.00317952, -0.00316116, -0.00314294, -0.00312484, \
-0.00310687, -0.00308904, -0.00307133, -0.00305375, -0.0030363, \
-0.00301898, -0.00300178, -0.00298471, -0.00296777, -0.00295095, \
-0.00293425, -0.00291767, -0.00290122, -0.00288489, -0.00286868, \
-0.00285259, -0.00283663, -0.00282077, -0.00280504, -0.00278943, \
-0.00277393, -0.00275854, -0.00274327, -0.00272812, -0.00271308, \
-0.00269815, -0.00268333, -0.00266862, -0.00265402, -0.00263954, \
-0.00262516, -0.00261088, -0.00259672, -0.00258266, -0.00256871, \
-0.00255486, -0.00254111, -0.00252747, -0.00251392, -0.00250048, \
-0.00248714, -0.0024739, -0.00246076, -0.00244772, -0.00243477, \
-0.00242192, -0.00240917, -0.00239651, -0.00238394, -0.00237147, \
-0.00235909, -0.00234681, -0.00233461, -0.00232251, -0.00231049, \
-0.00229856, -0.00228672, -0.00227497, -0.00226331, -0.00225173, \
-0.00224023, -0.00222882, -0.0022175, -0.00220626, -0.0021951, \
-0.00218402, -0.00217302, -0.0021621, -0.00215127, -0.00214051, \
-0.00212983, -0.00211922, -0.0021087, -0.00209825]
###GAMMA
#first solution
gam1=[0, -0.00282965, -0.00469791, -0.0050937, -0.00409676, -0.00218758, \
0.0000571943, 0.00218179, 0.00392455, 0.00519316, 0.00600508, \
0.00643207, 0.00656221, 0.00647905, 0.00625257, 0.00593712, \
0.00557272, 0.00518758, 0.00480079, 0.00442467, 0.00406676, \
0.0037312, 0.00341989, 0.0031332, 0.00287056, 0.00263083, 0.00241255, \
0.00221411, 0.00203387, 0.00187021, 0.0017216]
#second solution
gam2=[0, -0.00260135, -0.00426359, -0.00449131, -0.00337065, -0.00138069, \
0.000907855, 0.00304687, 0.00478223, 0.00602818, 0.00680752, \
0.00719607, 0.00728492, 0.00715967, 0.00689173, 0.00653635, \
0.00613406, 0.00571335, 0.00529339, 0.00488653, 0.00450019, \
0.00413841, 0.00380292, 0.00349397, 0.00321083, 0.0029522, \
0.00271648, 0.00250194, 0.00230681, 0.00212938, 0.00196802]
#third solution
#gam3=[0,-0.00534325, -0.00725942, -0.00520539, -0.00101237, 0.00327829, \
#0.00656521, 0.008617, 0.00963384, 0.00992426, 0.00976023, 0.00933954, \
#0.00879221, 0.00819818, 0.00760394, 0.00703475, 0.00650304, \
#0.00601368, 0.00556722, 0.00516193, 0.00479493, 0.00446291, \
#0.00416246, 0.00389034, 0.00364352, 0.00341927, 0.00321512, \
#0.00302889, 0.00285865, 0.00270269, 0.00255952]
gam3=[0,-0.000604331, -0.00120419, -0.00179515, -0.00237289, -0.00293323, \
-0.00347218, -0.00398599, -0.00447117, -0.00492454, -0.00534325, \
-0.00572479, -0.00606703, -0.00636822, -0.00662699, -0.00684235, \
-0.00701369, -0.00714078, -0.00722375, -0.00726303, -0.00725942, \
-0.00721396, -0.00712798, -0.00700305, -0.00684093, -0.00664358, \
-0.0064131, -0.0061517, -0.00586169, -0.00554545, -0.00520539, \
-0.00484394, -0.00446353, -0.00406655, -0.00365536, -0.00323225, \
-0.00279944, -0.00235906, -0.00191315, -0.00146364, -0.00101237, \
-0.000561051, -0.000111271, 0.000335485, 0.000777859, 0.0012146, \
0.00164459, 0.00206681, 0.00248035, 0.00288441, 0.00327829, \
0.00366139, 0.00403318, 0.00439326, 0.00474126, 0.00507693, \
0.00540005, 0.00571049, 0.00600817, 0.00629307, 0.00656521, \
0.00682466, 0.00707154, 0.00730599, 0.00752818, 0.00773833, \
0.00793665, 0.0081234, 0.00829886, 0.00846329, 0.008617, 0.0087603, \
0.00889349, 0.00901689, 0.00913083, 0.00923563, 0.00933161, 0.0094191,
 0.00949842, 0.0095699, 0.00963384, 0.00969056, 0.00974036, \
0.00978354, 0.0098204, 0.00985122, 0.00987628, 0.00989586, \
0.00991021, 0.00991959, 0.00992426, 0.00992445, 0.00992039, \
0.0099123, 0.00990041, 0.00988492, 0.00986603, 0.00984394, \
0.00981882, 0.00979086, 0.00976023, 0.00972709, 0.00969159, \
0.0096539, 0.00961414, 0.00957245, 0.00952897, 0.00948383, \
0.00943713, 0.009389, 0.00933954, 0.00928885, 0.00923704, 0.00918419, \
0.0091304, 0.00907574, 0.00902031, 0.00896417, 0.00890739, \
0.00885005, 0.00879221, 0.00873392, 0.00867526, 0.00861627, 0.008557, \
0.00849751, 0.00843784, 0.00837803, 0.00831812, 0.00825816, \
0.00819818, 0.00813822, 0.0080783, 0.00801846, 0.00795873, \
0.00789913, 0.00783968, 0.00778042, 0.00772136, 0.00766253, \
0.00760394, 0.00754561, 0.00748755, 0.00742979, 0.00737234, \
0.00731521, 0.00725841, 0.00720195, 0.00714585, 0.00709011, \
0.00703475, 0.00697977, 0.00692517, 0.00687097, 0.00681717, \
0.00676378, 0.00671079, 0.00665823, 0.00660608, 0.00655435, \
0.00650304, 0.00645217, 0.00640172, 0.0063517, 0.00630212, \
0.00625296, 0.00620424, 0.00615595, 0.00610809, 0.00606067, \
0.00601368, 0.00596712, 0.00592099, 0.00587528, 0.00583001, \
0.00578516, 0.00574073, 0.00569672, 0.00565314, 0.00560997, \
0.00556722, 0.00552488, 0.00548295, 0.00544142, 0.00540031, \
0.00535959, 0.00531927, 0.00527935, 0.00523982, 0.00520068, \
0.00516193, 0.00512356, 0.00508557, 0.00504795, 0.00501071, \
0.00497384, 0.00493734, 0.0049012, 0.00486542, 0.00483, 0.00479493, \
0.00476021, 0.00472584, 0.00469181, 0.00465811, 0.00462476, \
0.00459174, 0.00455904, 0.00452668, 0.00449463, 0.00446291, \
0.0044315, 0.0044004, 0.00436961, 0.00433913, 0.00430894, 0.00427906, \
0.00424948, 0.00422018, 0.00419118, 0.00416246, 0.00413403, \
0.00410587, 0.00407799, 0.00405039, 0.00402306, 0.00399599, \
0.00396919, 0.00394265, 0.00391637, 0.00389034, 0.00386457, \
0.00383904, 0.00381377, 0.00378874, 0.00376395, 0.0037394, \
0.00371508, 0.003691, 0.00366715, 0.00364352, 0.00362013, 0.00359695, \
0.003574, 0.00355126, 0.00352874, 0.00350643, 0.00348433, 0.00346244, \
0.00344075, 0.00341927, 0.00339799, 0.00337691, 0.00335602, \
0.00333533, 0.00331482, 0.00329451, 0.00327439, 0.00325445, \
0.0032347, 0.00321512, 0.00319573, 0.00317651, 0.00315746, \
0.00313859, 0.00311989, 0.00310136, 0.003083, 0.0030648, 0.00304677, \
0.00302889, 0.00301118, 0.00299362, 0.00297622, 0.00295898, \
0.00294189, 0.00292494, 0.00290815, 0.00289151, 0.00287501, \
0.00285865, 0.00284244, 0.00282637, 0.00281044, 0.00279464, \
0.00277899, 0.00276346, 0.00274808, 0.00273282, 0.00271769, \
0.00270269, 0.00268783, 0.00267308, 0.00265846, 0.00264397, \
0.00262959, 0.00261534, 0.00260121, 0.0025872, 0.0025733, 0.00255952]
#Match results


figure(1)
hold(True)

font = {'family' : 'Verdana',
        'color'  : 'black',
        'weight' : 'normal',
        'size'   : 25,       
        }

#plt.rc('text', usetex=True)
#Adding the image to the graph
#im=read_png('SandH.png')
#imageBox=OffsetImage(im,zoom=0.37)
#xy=[23.0,-0.009]
#ab = AnnotationBbox(imageBox, xy,
#    xybox=(5., -5.),
#    xycoords='data',
#    boxcoords="offset points")                                  
#fig = gcf()
#fig.clf()
#ax=subplot(111)
#ax.add_artist(ab)
#defiing the style for the graph

#PLOTS
rc('font', size=18,family= 'Verdana')
rcParams['xtick.major.pad']='15'
rcParams['ytick.major.pad']='15'

plalf1=plot(H, alf1,'o',color='black',label=r'$\alpha_{1(2)}$')
plalf2=plot(H2, alf3,'r-',color='red',label=r'$\alpha_3$')

   
#plkI20E=plot(D, kIk22E,'o',color='black')
text(25,0.004,r'$\frac{H}{a}=8$',fontsize=25,color='black') #Text in the plot

grid(True)
#GRID
xticklines = getp(gca(), 'xticklines')
yticklines = getp(gca(), 'yticklines')
xgridlines = getp(gca(), 'xgridlines')
ygridlines = getp(gca(), 'ygridlines')
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(xticklines, 'linewidth', 1)
setp(yticklines, 'linewidth', 1)
setp(xgridlines, 'linestyle', '-.')
setp(ygridlines, 'linestyle', '-.')
setp(yticklabels, 'color', 'black', fontsize='17')
setp(xticklabels, 'color', 'black', fontsize='17')
#TITLE
#title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)

xlabel(r'$\frac{S}{a}$', fontsize='30')
xlim([0,30])
ylabel(r'$\alpha$', fontsize='30')
ylim([-0.015,0.015])
#Legends
legend1=legend(loc=4)
for label in legend1.get_texts():
    label.set_fontsize('18')
#frame=legend.get_frame()
#frame.set_facecolor('0.7')

figure(2)
# Tweak spacing to prevent clipping of ylabel
#subplots_adjust(left=0.15)
font = {'family' : 'Verdana',
        'color'  : 'black',
        'weight' : 'normal',
        'size'   : 25,       
        }
 
#plt.rc('text', usetex=True)
#Adding the image to the graph
#im=read_png('SandH.png')
#imageBox=OffsetImage(im,zoom=0.37)
#xy=[23.0,0.009]
#ab = AnnotationBbox(imageBox, xy,
#    xybox=(5., -5.),
#    xycoords='data',
#    boxcoords="offset points")                                  
#fig = gcf()
#fig.clf()
#ax=subplot(111)
#ax.add_artist(ab)
#defiing the style for the graph

#PLOTS
rc('font', size=18,family= 'Verdana')
rcParams['xtick.major.pad']='15'
rcParams['ytick.major.pad']='15'

plbet1=plot(H, bet1,'o',color='black',label=r'$\beta_1$')
plbet2=plot(H, bet2,'*',color='black',label=r'$\beta_2$')
plbet3=plot(H2, bet3,'r-',color='red',label=r'$\beta_3$')

#plkI20E=plot(D, kIk22E,'o',color='black')

text(25,0.0,r'$\frac{H}{a}=8$',fontsize=25,color='black') #Text in the plot
grid(True)
#GRID
xticklines = getp(gca(), 'xticklines')
yticklines = getp(gca(), 'yticklines')
xgridlines = getp(gca(), 'xgridlines')
ygridlines = getp(gca(), 'ygridlines')
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(xticklines, 'linewidth', 1)
setp(yticklines, 'linewidth', 1)
setp(xgridlines, 'linestyle', '-.')
setp(ygridlines, 'linestyle', '-.')
setp(yticklabels, 'color', 'black', fontsize='17')
setp(xticklabels, 'color', 'black', fontsize='17')
#TITLE
#title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)
xlabel(r'$\frac{S}{a}$', fontsize='30')
xlim([0,30])
ylabel(r'$\beta$', fontsize='30')
ylim([-0.015,0.015])
#Legends
legend1=legend(loc=4)
for label in legend1.get_texts():
    label.set_fontsize('18')
#frame=legend.get_frame()
#frame.set_facecolor('0.7')

figure(3)
# Tweak spacing to prevent clipping of ylabel
#subplots_adjust(left=0.15)
font = {'family' : 'Verdana',
        'color'  : 'black',
        'weight' : 'normal',
        'size'   : 25,       
        }
 
#plt.rc('text', usetex=True)
#Adding the image to the graph
#im=read_png('SandH.png')
#imageBox=OffsetImage(im,zoom=0.37)
#xy=[23.0,-0.009]
#ab = AnnotationBbox(imageBox, xy,
#    xybox=(5., -5.),
#    xycoords='data',
#    boxcoords="offset points")                                  
#fig = gcf()
#fig.clf()
#ax=subplot(111)
#ax.add_artist(ab)
#defiing the style for the graph

#PLOTS
rc('font', size=18,family= 'Verdana')
rcParams['xtick.major.pad']='18'
rcParams['ytick.major.pad']='18'

plbet1=plot(H, gam1,'o',color='black',label=r'$\gamma_1$')
plbet2=plot(H, gam2,'*',color='black',label=r'$\gamma_2$')
plbet3=plot(H2, gam3,'r-',color='red',label=r'$\gamma_3$')

#plkI20E=plot(D, kIk22E,'o',color='black')

text(25,0.005,r'$\frac{H}{a}=8$',fontsize=25,color='black') #Text in the plot
grid(True)
#GRID
xticklines = getp(gca(), 'xticklines')
yticklines = getp(gca(), 'yticklines')
xgridlines = getp(gca(), 'xgridlines')
ygridlines = getp(gca(), 'ygridlines')
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(xticklines, 'linewidth', 1)
setp(yticklines, 'linewidth', 1)
setp(xgridlines, 'linestyle', '-.')
setp(ygridlines, 'linestyle', '-.')
setp(yticklabels, 'color', 'black', fontsize='17')
setp(xticklabels, 'color', 'black', fontsize='17')
#TITLE
#title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)
xlabel(r'$\frac{S}{a}$', fontsize='30')
xlim([0,30])
ylabel(r'$\gamma$', fontsize='30')
ylim([-0.015,0.015])
#Legends
legend1=legend(loc=4)
for label in legend1.get_texts():
    label.set_fontsize('18')
#frame=legend.get_frame()
#frame.set_facecolor('0.7')

show()


==> Figures/Pythons/S10.py <==
import matplotlib.pyplot as plt
from pylab import *
from matplotlib.offsetbox import AnnotationBbox, OffsetImage
from matplotlib._png import read_png
from matplotlib import rc, font_manager
#rom numpy import arange
from matplotlib.pyplot import figure, axes, plot, xlabel, ylabel, title, \
grid, savefig, show
#This file plots for the point A of two cracks with angle!
close('all')
#The results for exact solution
#The results are kI-kIo
H=[0., 1., 2., 3., 4., 5., 6., 7., 8., 9., 10., 11., 12., 13., 14., 15., \
16., 17., 18., 19., 20., 21., 22., 23., 24., 25., 26., 27., 28., 29., \
30.]
H2=[0,0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1., 1.1, 1.2, 1.3, 1.4, \
1.5, 1.6, 1.7, 1.8, 1.9, 2., 2.1, 2.2, 2.3, 2.4, 2.5, 2.6, 2.7, 2.8, \
2.9, 3., 3.1, 3.2, 3.3, 3.4, 3.5, 3.6, 3.7, 3.8, 3.9, 4., 4.1, 4.2, \
4.3, 4.4, 4.5, 4.6, 4.7, 4.8, 4.9, 5., 5.1, 5.2, 5.3, 5.4, 5.5, 5.6, \
5.7, 5.8, 5.9, 6., 6.1, 6.2, 6.3, 6.4, 6.5, 6.6, 6.7, 6.8, 6.9, 7., \
7.1, 7.2, 7.3, 7.4, 7.5, 7.6, 7.7, 7.8, 7.9, 8., 8.1, 8.2, 8.3, 8.4, \
8.5, 8.6, 8.7, 8.8, 8.9, 9., 9.1, 9.2, 9.3, 9.4, 9.5, 9.6, 9.7, 9.8, \
9.9, 10., 10.1, 10.2, 10.3, 10.4, 10.5, 10.6, 10.7, 10.8, 10.9, 11., \
11.1, 11.2, 11.3, 11.4, 11.5, 11.6, 11.7, 11.8, 11.9, 12., 12.1, \
12.2, 12.3, 12.4, 12.5, 12.6, 12.7, 12.8, 12.9, 13., 13.1, 13.2, \
13.3, 13.4, 13.5, 13.6, 13.7, 13.8, 13.9, 14., 14.1, 14.2, 14.3, \
14.4, 14.5, 14.6, 14.7, 14.8, 14.9, 15., 15.1, 15.2, 15.3, 15.4, \
15.5, 15.6, 15.7, 15.8, 15.9, 16., 16.1, 16.2, 16.3, 16.4, 16.5, \
16.6, 16.7, 16.8, 16.9, 17., 17.1, 17.2, 17.3, 17.4, 17.5, 17.6, \
17.7, 17.8, 17.9, 18., 18.1, 18.2, 18.3, 18.4, 18.5, 18.6, 18.7, \
18.8, 18.9, 19., 19.1, 19.2, 19.3, 19.4, 19.5, 19.6, 19.7, 19.8, \
19.9, 20., 20.1, 20.2, 20.3, 20.4, 20.5, 20.6, 20.7, 20.8, 20.9, 21., \
21.1, 21.2, 21.3, 21.4, 21.5, 21.6, 21.7, 21.8, 21.9, 22., 22.1, \
22.2, 22.3, 22.4, 22.5, 22.6, 22.7, 22.8, 22.9, 23., 23.1, 23.2, \
23.3, 23.4, 23.5, 23.6, 23.7, 23.8, 23.9, 24., 24.1, 24.2, 24.3, \
24.4, 24.5, 24.6, 24.7, 24.8, 24.9, 25., 25.1, 25.2, 25.3, 25.4, \
25.5, 25.6, 25.7, 25.8, 25.9, 26., 26.1, 26.2, 26.3, 26.4, 26.5, \
26.6, 26.7, 26.8, 26.9, 27., 27.1, 27.2, 27.3, 27.4, 27.5, 27.6, \
27.7, 27.8, 27.9, 28., 28.1, 28.2, 28.3, 28.4, 28.5, 28.6, 28.7, \
28.8, 28.9, 29., 29.1, 29.2, 29.3, 29.4, 29.5, 29.6, 29.7, 29.8, \
29.9, 30.]

# k2=0.5
#First solution
alf1=[0.00802215, 0.0118244, 0.0138465, 0.0141822, 0.0132496, 0.0115659, \
0.00958298, 0.0076169, 0.0058476, 0.0043515, 0.0031394, 0.00218716, \
0.00145617, 0.000905224, 0.00049646, 0.000197648, -0.0000173884, \
-0.000169301, -0.000274065, -0.000343874, -0.000387954, -0.000413236, \
-0.000424906, -0.000426829, -0.000421875, -0.000412171, -0.000399285, \
-0.000384371, -0.00036827, -0.000351595, -0.000334783]
#second and the first solution are equal in Alpha
#third solution
#alf3=[0.0170717, 0.0628539, 0.0723168, 0.0229146, -0.000726076, \
#-0.00554204, -0.00536863, -0.00435065, -0.00339928, -0.00265513, \
#-0.00209632, -0.00167824, -0.00136269, -0.00112137, -0.000934214, \
#-0.000787024, -0.000669738, -0.000575136, -0.00049797, -0.000434376, \
#-0.000381472, -0.00033708, -0.000299533, -0.000267544, -0.000240107, \
#-0.000216427, -0.000195872, -0.000177935, -0.000162204, -0.000148344, \
#-0.000136079]
alf3=[-0.00498257, -0.00519822, -0.00541074, -0.00561977, -0.00582499, \
-0.00602604, -0.0062226, -0.00641435, -0.00660098, -0.0067822, \
-0.00695771, 0.00712724, 0.00729054, 0.00744735, 0.00759747, \
0.00774066, 0.00787675, 0.00800556, 0.00812693, 0.00824072, \
0.00834682, 0.00844513, 0.00853556, 0.00861807, 0.0086926, \
0.00875914, 0.00881769, 0.00886826, 0.00891089, 0.00894564, \
0.00897256, 0.00899176, 0.00900332, 0.00900738, 0.00900407, \
0.00899352, 0.00897591, 0.0089514, 0.00892017, 0.00888242, \
0.00883835, 0.00878817, 0.0087321, 0.00867035, 0.00860317, \
0.00853078, 0.00845343, 0.00837134, 0.00828477, 0.00819396, \
0.00809916, 0.00800059, 0.00789852, 0.00779317, 0.0076848, \
0.00757362, 0.00745988, 0.0073438, 0.00722561, 0.00710553, \
0.00698376, 0.00686052, 0.006736, 0.00661041, 0.00648393, 0.00635675, \
0.00622904, 0.00610096, 0.00597269, 0.00584438, 0.00571617, \
0.00558821, 0.00546063, 0.00533356, 0.00520712, 0.00508142, \
0.00495657, 0.00483266, 0.0047098, 0.00458808, 0.00446756, \
0.00434833, 0.00423045, 0.004114, 0.00399903, 0.00388559, 0.00377372, \
0.00366349, 0.00355491, 0.00344804, 0.00334288, 0.00323948, \
0.00313786, 0.00303803, 0.00294, 0.00284379, 0.00274941, 0.00265686, \
0.00256614, 0.00247726, 0.0023902, 0.00230497, 0.00222156, \
0.00213996, 0.00206016, 0.00198215, 0.0019059, 0.00183141, \
0.00175865, 0.00168762, 0.00161828, 0.00155063, 0.00148463, \
0.00142026, 0.00135751, 0.00129634, 0.00123674, 0.00117868, \
0.00112213, 0.00106706, 0.00101346, 0.000961296, 0.000910538, \
0.000861163, 0.000813143, 0.000766453, 0.000721066, 0.000676954, \
0.000634093, 0.000592454, 0.000552013, 0.000512742, 0.000474617, \
0.000437612, 0.000401701, 0.000366859, 0.000333062, 0.000300285, \
0.000268504, 0.000237695, 0.000207834, 0.0001789, 0.000150868, \
0.000123716, 0.000097423, 0.0000719668, 0.0000473262, 0.0000234802, \
0, -0.0000219089, -0.0000434919, -0.0000643597, \
-0.0000845311, -0.000104025, -0.000122859, -0.00014105, -0.000158618, \
-0.000175577, -0.000191946, -0.000207739, -0.000222974, -0.000237665, \
-0.000251827, -0.000265476, -0.000278626, -0.00029129, -0.000303483, \
-0.000315218, -0.000326508, -0.000337365, -0.000347803, -0.000357833, \
-0.000367467, -0.000376716, -0.000385592, -0.000394106, -0.000402268, \
-0.000410089, -0.000417578, -0.000424746, -0.000431602, -0.000438156, \
-0.000444416, -0.000450391, -0.000456091, -0.000461522, -0.000466694, \
-0.000471614, -0.00047629, -0.000480729, -0.000484939, -0.000488927, \
-0.0004927, -0.000496263, -0.000499625, -0.00050279, -0.000505766, \
-0.000508558, -0.000511173, -0.000513614, -0.000515889, -0.000518002, \
-0.000519959, -0.000521765, -0.000523424, -0.000524941, -0.000526322, \
-0.000527569, -0.000528689, -0.000529684, -0.000530559, -0.000531318, \
-0.000531965, -0.000532504, -0.000532938, -0.00053327, -0.000533505, \
-0.000533646, -0.000533695, -0.000533656, -0.000533532, -0.000533327, \
-0.000533042, -0.00053268, -0.000532245, -0.000531739, -0.000531164, \
-0.000530524, -0.000529819, -0.000529054, -0.000528229, -0.000527348, \
-0.000526412, -0.000525423, -0.000524383, -0.000523295, -0.00052216, \
-0.00052098, -0.000519757, -0.000518492, -0.000517188, -0.000515845, \
-0.000514466, -0.000513051, -0.000511603, -0.000510123, -0.000508612, \
-0.000507071, -0.000505502, -0.000503906, -0.000502284, -0.000500638, \
-0.000498969, -0.000497277, -0.000495564, -0.000493831, -0.000492079, \
-0.000490308, -0.000488521, -0.000486717, -0.000484898, -0.000483064, \
-0.000481216, -0.000479356, -0.000477483, -0.000475599, -0.000473705, \
-0.000471801, -0.000469887, -0.000467965, -0.000466035, -0.000464098, \
-0.000462154, -0.000460204, -0.000458248, -0.000456288, -0.000454323, \
-0.000452354, -0.000450382, -0.000448406, -0.000446429, -0.000444449, \
-0.000442467, -0.000440484, -0.000438501, -0.000436517, -0.000434533, \
-0.000432549, -0.000430566, -0.000428584, -0.000426603, -0.000424624, \
-0.000422647, -0.000420672, -0.000418699, -0.000416729, -0.000414763, \
-0.000412799, -0.000410839, -0.000408883, -0.000406931]
##BETA
##first solution
bet1=[-0.00844685, -0.0129622, -0.0153914, -0.0158388, -0.0147922, \
-0.0128586, -0.0105701, -0.00829973, -0.00626035, -0.00454217, \
-0.00315766, -0.00207787, -0.00125683, -0.000645581, -0.000199254, \
0.000120235, 0.000343729, 0.000495476, 0.000594159, 0.000653974, \
0.000685605, 0.000697032, 0.000694181, 0.000681434, 0.000662011, \
0.000638272, 0.000611931, 0.000584227, 0.000556046, 0.000528012, \
0.000500556]
##second solution
bet2=[-0.00962036, -0.0141741, -0.0165958, -0.0169999, -0.0158859, \
-0.0138714, -0.0114965, -0.00913997, -0.0070181, -0.00522316, \
-0.00376856, -0.00262561, -0.00174813, -0.00108674, -0.000596011, \
-0.000237281, 0.0000208751, 0.000203248, 0.000329016, 0.00041282, \
0.000465735, 0.000496083, 0.00051009, 0.000512396, 0.000506447, \
0.000494795, 0.000479325, 0.000461419, 0.000442091, 0.000422071, \
0.000401889]
##third solution
#bet3=[-0.0204906, -0.0753228, -0.0866151, -0.027501, 0.000871597, \
#0.0066527, 0.00644454, 0.00522257, 0.00408055, 0.00318726, \
#0.00251646, 0.0020146, 0.0016358, 0.00134612, 0.00112145, 0.00094476, \
#0.000803968, 0.000690405, 0.000597773, 0.000521434, 0.000457928, \
#0.000404638, 0.000359566, 0.000321166, 0.000288229, 0.000259803, \
#0.000235129, 0.000213596, 0.000194713, 0.000178075, 0.000163353]
bet3=[0.00598112, 0.00623998, 0.00649508, 0.00674601, 0.00699234, \
0.00723367, 0.00746962, 0.00769979, 0.00792382, 0.00814134, \
0.00835201, -0.0085555, -0.00875152, -0.00893975, -0.00911994, \
-0.00929182, -0.00945517, -0.00960978, -0.00975547, -0.00989205, \
-0.0100194, -0.0101374, -0.010246, -0.010345, -0.0104344, -0.0105143, \
-0.0105846, -0.0106453, -0.0106965, -0.0107382, -0.0107705, \
-0.0107935, -0.0108074, -0.0108123, -0.0108083, -0.0107956, \
-0.0107745, -0.0107451, -0.0107076, -0.0106623, -0.0106094, \
-0.0105492, -0.0104819, -0.0104077, -0.0103271, -0.0102402, \
-0.0101474, -0.0100488, -0.00994493, -0.00983593, -0.00972213, \
-0.00960382, -0.0094813, -0.00935485, -0.00922476, -0.00909131, \
-0.00895479, -0.00881546, -0.00867359, -0.00852944, -0.00838328, \
-0.00823535, -0.00808589, -0.00793513, -0.00778331, -0.00763065, \
-0.00747735, -0.00732361, -0.00716964, -0.00701562, -0.00686172, \
-0.00670812, -0.00655498, -0.00640245, -0.00625067, -0.00609978, \
-0.00594991, -0.00580118, -0.0056537, -0.00550758, -0.00536291, \
-0.00521978, -0.00507829, -0.0049385, -0.00480049, -0.00466431, \
-0.00453003, -0.0043977, -0.00426737, -0.00413908, -0.00401285, \
-0.00388873, -0.00376674, -0.0036469, -0.00352922, -0.00341374, \
-0.00330044, -0.00318934, -0.00308044, -0.00297374, -0.00286924, \
-0.00276693, -0.00266681, -0.00256886, -0.00247306, -0.00237941, \
-0.00228788, -0.00219846, -0.00211112, -0.00202585, -0.00194262, \
-0.00186141, -0.00178218, -0.00170491, -0.00162958, -0.00155616, \
-0.00148461, -0.00141491, -0.00134703, -0.00128093, -0.00121658, \
-0.00115396, -0.00109303, -0.00103376, -0.000976115, -0.000920067, \
-0.000865583, -0.000812631, -0.000761178, -0.000711195, -0.000662648, \
-0.000615507, -0.000569741, -0.000525319, -0.00048221, -0.000440385, \
-0.000399815, -0.000360468, -0.000322317, -0.000285334, -0.000249489, \
-0.000214755, -0.000181105, -0.000148511, -0.000116949, \
-0.0000863905, -0.0000568113, -0.0000281862,0, \
0.0000263, 0.0000522086, 0.0000772587, 0.000101473, 0.000124873, \
0.000147482, 0.00016932, 0.000190408, 0.000210767, 0.000230416, \
0.000249375, 0.000267663, 0.000285298, 0.000302299, 0.000318683, \
0.000334468, 0.000349671, 0.000364308, 0.000378394, 0.000391947, \
0.00040498, 0.00041751, 0.00042955, 0.000441115, 0.000452218, \
0.000462873, 0.000473093, 0.000482891, 0.000492279, 0.00050127, \
0.000509875, 0.000518105, 0.000525972, 0.000533487, 0.00054066, \
0.000547501, 0.000554021, 0.000560229, 0.000566136, 0.000571749, \
0.000577078, 0.000582132, 0.000586919, 0.000591447, 0.000595725, \
0.00059976, 0.000603561, 0.000607133, 0.000610485, 0.000613623, \
0.000616554, 0.000619284, 0.000621821, 0.000624171, 0.000626338, \
0.00062833, 0.000630151, 0.000631808, 0.000633306, 0.000634649, \
0.000635844, 0.000636894, 0.000637806, 0.000638583, 0.000639229, \
0.00063975, 0.000640149, 0.000640431, 0.0006406, 0.000640659, \
0.000640612, 0.000640464, 0.000640217, 0.000639875, 0.000639441, \
0.000638918, 0.000638311, 0.000637621, 0.000636852, 0.000636007, \
0.000635088, 0.000634098, 0.00063304, 0.000631916, 0.000630729, \
0.000629481, 0.000628175, 0.000626813, 0.000625396, 0.000623928, \
0.00062241, 0.000620844, 0.000619232, 0.000617576, 0.000615878, \
0.00061414, 0.000612362, 0.000610548, 0.000608699, 0.000606815, \
0.0006049, 0.000602953, 0.000600977, 0.000598973, 0.000596942, \
0.000594886, 0.000592805, 0.000590702, 0.000588577, 0.000586431, \
0.000584265, 0.000582081, 0.00057988, 0.000577662, 0.000575429, \
0.000573181, 0.00057092, 0.000568646, 0.00056636, 0.000564063, \
0.000561755, 0.000559439, 0.000557113, 0.00055478, 0.000552439, \
0.000550091, 0.000547738, 0.000545379, 0.000543016, 0.000540648, \
0.000538277, 0.000535902, 0.000533526, 0.000531147, 0.000528767, \
0.000526386, 0.000524004, 0.000521622, 0.000519241, 0.000516861, \
0.000514481, 0.000512103, 0.000509728, 0.000507354, 0.000504983, \
0.000502615, 0.000500251, 0.00049789, 0.000495533, 0.00049318, \
0.000490832, 0.000488489]
###GAMMA
#first solution
gam1=[0.0107589, 0.0149257, 0.0168057, 0.0166868, 0.015175, 0.0129186, \
0.0104386, 0.00807481, 0.00600508, 0.00429205, 0.00292962, \
0.00187779, 0.00108471, 0.000498734, 0.0000740743, -0.000227358, \
-0.000436023, -0.000575661, -0.000664451, -0.00071615, -0.000741072, \
-0.000746904, -0.000739339, -0.000722579, -0.000699704, -0.000672966, \
-0.000643996, -0.000613968, -0.000583715, -0.000553822, -0.000524689]
#second solution
gam2=[0.0120053, 0.0162126, 0.0180834, 0.0179173, 0.0163333, 0.0139909, \
0.0114193, 0.0089644, 0.00680752, 0.00501341, 0.00357695, 0.00245836, \
0.00160559, 0.000966558, 0.000494895, 0.0001519, -0.0000934924, \
-0.000265592, -0.0003831, -0.000460239, -0.000507738, -0.000533643, \
-0.000543966, -0.000543179, -0.000534604, -0.000520694, -0.000503262, \
-0.000483633, -0.000462776, -0.000441391, -0.000419979]
#third solution
#gam3=[0.193549, -0.0779264, 0.208936, 0.142057, 0.0287369, -0.00490639, \
#-0.0101692, -0.00914792, -0.00725942, -0.00561928, -0.00436301, \
#-0.00342812, -0.00273243, -0.00220951, -0.0018111, -0.00150317, \
#-0.00126183, -0.00107015, -0.000916053, -0.000790748, -0.000687795, \
#-0.000602399, -0.000530942, -0.000470668, -0.000419448, -0.000375625, \
#-0.000337893, -0.000305215, -0.000276759, -0.000251855, -0.000229957]
gam3=[-0.00142897, -0.00182362, -0.00222313, -0.00262687, -0.00303417, \
-0.00344435, -0.0038567, -0.00427049, -0.00468498, -0.00509941, \
-0.00551301, 0.00592503, 0.00633467, 0.00674117, 0.00714375, \
0.00754165, 0.00793411, 0.00832038, 0.00869973, 0.00907145, \
0.00943486, 0.00978928, 0.0101341, 0.0104686, 0.0107924, 0.0111048, \
0.0114053, 0.0116935, 0.0119689, 0.0122311, 0.0124798, 0.0127147, \
0.0129354, 0.0131418, 0.0133337, 0.013511, 0.0136735, 0.0138211, \
0.0139539, 0.0140719, 0.0141751, 0.0142637, 0.0143377, 0.0143974, \
0.0144428, 0.0144744, 0.0144922, 0.0144967, 0.0144881, 0.0144667, \
0.0144329, 0.0143871, 0.0143297, 0.014261, 0.0141815, 0.0140917, \
0.0139919, 0.0138826, 0.0137642, 0.0136373, 0.0135023, 0.0133596, \
0.0132096, 0.0130529, 0.0128899, 0.012721, 0.0125467, 0.0123674, \
0.0121835, 0.0119954, 0.0118036, 0.0116085, 0.0114104, 0.0112096, \
0.0110066, 0.0108018, 0.0105953, 0.0103877, 0.0101791, 0.00996982, \
0.00976023, 0.00955056, 0.00934106, 0.00913198, 0.00892354, \
0.00871597, 0.00850946, 0.00830421, 0.00810041, 0.00789821, \
0.00769777, 0.00749925, 0.00730277, 0.00710847, 0.00691644, \
0.0067268, 0.00653965, 0.00635506, 0.00617312, 0.00599389, \
0.00581744, 0.00564381, 0.00547306, 0.00530522, 0.00514033, \
0.00497841, 0.00481948, 0.00466356, 0.00451066, 0.00436078, \
0.00421392, 0.00407009, 0.00392926, 0.00379144, 0.0036566, \
0.00352473, 0.00339581, 0.00326981, 0.0031467, 0.00302647, \
0.00290907, 0.00279447, 0.00268265, 0.00257356, 0.00246717, \
0.00236343, 0.00226232, 0.00216378, 0.00206779, 0.00197428, \
0.00188323, 0.00179459, 0.00170832, 0.00162436, 0.00154269, \
0.00146325, 0.001386, 0.00131089, 0.00123789, 0.00116694, 0.00109801, \
0.00103105, 0.000966016, 0.000902869, 0.000841564, 0.00078206, \
0.000724316, 0.00066829, 0.000613942, 0.000561233, 0.000510123, \
0.000460573, 0.000412544, 0.000366001, 0.000320905, 0.00027722, \
0.000234912, 0.000193943, 0.000154282, 0.000115892, 0.0000787427, \
0.0000428003, 0, -0.0000255894, -0.0000580983, \
-0.000089523, -0.000119893, -0.000149236, -0.000177581, -0.000204955, \
-0.000231384, -0.000256894, -0.000281511, -0.00030526, -0.000328165, \
-0.00035025, -0.000371537, -0.000392049, -0.000411809, -0.000430837, \
-0.000449155, -0.000466783, -0.00048374, -0.000500046, -0.000515721, \
-0.000530782, -0.000545247, -0.000559134, -0.000572459, -0.00058524, \
-0.000597492, -0.000609231, -0.000620472, -0.000631231, -0.000641521, \
-0.000651356, -0.000660751, -0.000669718, -0.000678271, -0.000686422, \
-0.000694183, -0.000701567, -0.000708584, -0.000715247, -0.000721565, \
-0.00072755, -0.000733212, -0.000738562, -0.000743608, -0.00074836, \
-0.000752828, -0.00075702, -0.000760946, -0.000764614, -0.000768031, \
-0.000771206, -0.000774147, -0.000776861, -0.000779356, -0.000781639, \
-0.000783716, -0.000785594, -0.00078728, -0.00078878, -0.000790101, \
-0.000791248, -0.000792227, -0.000793043, -0.000793703, -0.000794211, \
-0.000794573, -0.000794793, -0.000794877, -0.000794828, -0.000794653, \
-0.000794355, -0.000793938, -0.000793407, -0.000792765, -0.000792018, \
-0.000791167, -0.000790218, -0.000789174, -0.000788037, -0.000786813, \
-0.000785503, -0.000784111, -0.000782641, -0.000781095, -0.000779475, \
-0.000777786, -0.000776029, -0.000774208, -0.000772325, -0.000770381, \
-0.000768381, -0.000766326, -0.000764218, -0.00076206, -0.000759853, \
-0.0007576, -0.000755303, -0.000752964, -0.000750585, -0.000748167, \
-0.000745712, -0.000743222, -0.000740699, -0.000738144, -0.000735559, \
-0.000732945, -0.000730304, -0.000727638, -0.000724946, -0.000722232, \
-0.000719496, -0.00071674, -0.000713964, -0.00071117, -0.000708359, \
-0.000705532, -0.00070269, -0.000699835, -0.000696966, -0.000694086, \
-0.000691195, -0.000688294, -0.000685384, -0.000682465, -0.000679539, \
-0.000676606, -0.000673667, -0.000670724, -0.000667775, -0.000664823, \
-0.000661868, -0.00065891, -0.00065595, -0.000652989, -0.000650028, \
-0.000647066]
#Match results


figure(1)
hold(True)

font = {'family' : 'Verdana',
        'color'  : 'black',
        'weight' : 'normal',
        'size'   : 25,       
        }

#plt.rc('text', usetex=True)
#Adding the image to the graph
#im=read_png('SandH.png')
#imageBox=OffsetImage(im,zoom=0.37)
#xy=[23.0,-0.009]
#ab = AnnotationBbox(imageBox, xy,
#    xybox=(5., -5.),
#    xycoords='data',
#    boxcoords="offset points")                                  
#fig = gcf()
#fig.clf()
#ax=subplot(111)
#ax.add_artist(ab)
#defiing the style for the graph

#PLOTS
rc('font', size=18,family= 'Verdana')
rcParams['xtick.major.pad']='15'
rcParams['ytick.major.pad']='15'

plalf1=plot(H, alf1,'o',color='black',label=r'$\alpha_{1(2)}$')
plalf2=plot(H2[12:], alf3[12:],'r-',color='red',label=r'$\alpha_3$')

   
#plkI20E=plot(D, kIk22E,'o',color='black')
text(25,0.001,r'$\frac{S}{a}=10$',fontsize=25,color='black') #Text in the plot

grid(True)
#GRID
xticklines = getp(gca(), 'xticklines')
yticklines = getp(gca(), 'yticklines')
xgridlines = getp(gca(), 'xgridlines')
ygridlines = getp(gca(), 'ygridlines')
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(xticklines, 'linewidth', 1)
setp(yticklines, 'linewidth', 1)
setp(xgridlines, 'linestyle', '-.')
setp(ygridlines, 'linestyle', '-.')
setp(yticklabels, 'color', 'black', fontsize='17')
setp(xticklabels, 'color', 'black', fontsize='17')
#TITLE
#title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)

xlabel(r'$\frac{H}{a}$', fontsize='30')
xlim([0,30])
ylabel(r'$\alpha$', fontsize='30')
ylim([-0.01,0.02])
#Legends
legend1=legend(loc=4)
for label in legend1.get_texts():
    label.set_fontsize('18')
#frame=legend.get_frame()
#frame.set_facecolor('0.7')

figure(2)
# Tweak spacing to prevent clipping of ylabel
#subplots_adjust(left=0.15)
font = {'family' : 'Verdana',
        'color'  : 'black',
        'weight' : 'normal',
        'size'   : 25,       
        }
 
#plt.rc('text', usetex=True)
#Adding the image to the graph
#im=read_png('SandH.png')
#imageBox=OffsetImage(im,zoom=0.37)
#xy=[23.0,0.009]
#ab = AnnotationBbox(imageBox, xy,
#    xybox=(5., -5.),
#    xycoords='data',
#    boxcoords="offset points")                                  
#fig = gcf()
#fig.clf()
#ax=subplot(111)
#ax.add_artist(ab)
#defiing the style for the graph

#PLOTS
rc('font', size=18,family= 'Verdana')
rcParams['xtick.major.pad']='15'
rcParams['ytick.major.pad']='15'

plbet1=plot(H, bet1,'o',color='black',label=r'$\beta_1$')
plbet2=plot(H, bet2,'*',color='black',label=r'$\beta_2$')
plbet3=plot(H2[12:], bet3[12:],'r-',color='red',label=r'$\beta_3$')

#plkI20E=plot(D, kIk22E,'o',color='black')

text(25,0.002,r'$\frac{S}{a}=10$',fontsize=25,color='black') #Text in the plot
grid(True)
#GRID
xticklines = getp(gca(), 'xticklines')
yticklines = getp(gca(), 'yticklines')
xgridlines = getp(gca(), 'xgridlines')
ygridlines = getp(gca(), 'ygridlines')
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(xticklines, 'linewidth', 1)
setp(yticklines, 'linewidth', 1)
setp(xgridlines, 'linestyle', '-.')
setp(ygridlines, 'linestyle', '-.')
setp(yticklabels, 'color', 'black', fontsize='17')
setp(xticklabels, 'color', 'black', fontsize='17')
#TITLE
#title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)
xlabel(r'$\frac{H}{a}$', fontsize='30')
xlim([0,30])
ylabel(r'$\beta$', fontsize='30')
ylim([-0.02,0.005])
#Legends
legend1=legend(loc=4)
for label in legend1.get_texts():
    label.set_fontsize('18')
#frame=legend.get_frame()
#frame.set_facecolor('0.7')

figure(3)
# Tweak spacing to prevent clipping of ylabel
#subplots_adjust(left=0.15)
font = {'family' : 'Verdana',
        'color'  : 'black',
        'weight' : 'normal',
        'size'   : 25,       
        }
 
#plt.rc('text', usetex=True)
#Adding the image to the graph
#im=read_png('SandH.png')
#imageBox=OffsetImage(im,zoom=0.37)
#xy=[23.0,-0.009]
#ab = AnnotationBbox(imageBox, xy,
#    xybox=(5., -5.),
#    xycoords='data',
#    boxcoords="offset points")                                  
#fig = gcf()
#fig.clf()
#ax=subplot(111)
#ax.add_artist(ab)
#defiing the style for the graph

#PLOTS
rc('font', size=18,family= 'Verdana')
rcParams['xtick.major.pad']='18'
rcParams['ytick.major.pad']='18'

plbet1=plot(H, gam1,'o',color='black',label=r'$\gamma_1$')
plbet2=plot(H, gam2,'*',color='black',label=r'$\gamma_2$')
plbet3=plot(H2[12:], gam3[12:],'r-',color='red',label=r'$\gamma_3$')

#plkI20E=plot(D, kIk22E,'o',color='black')

text(25,0.0015,r'$\frac{S}{a}=10$',fontsize=25,color='black') #Text in the plot
grid(True)
#GRID
xticklines = getp(gca(), 'xticklines')
yticklines = getp(gca(), 'yticklines')
xgridlines = getp(gca(), 'xgridlines')
ygridlines = getp(gca(), 'ygridlines')
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(xticklines, 'linewidth', 1)
setp(yticklines, 'linewidth', 1)
setp(xgridlines, 'linestyle', '-.')
setp(ygridlines, 'linestyle', '-.')
setp(yticklabels, 'color', 'black', fontsize='17')
setp(xticklabels, 'color', 'black', fontsize='17')
#TITLE
#title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)
xlabel(r'$\frac{H}{a}$', fontsize='30')
xlim([0,30])
ylabel(r'$\gamma$', fontsize='30')
ylim([-0.005,0.02])
#Legends
legend1=legend(loc=1)
for label in legend1.get_texts():
    label.set_fontsize('18')
#frame=legend.get_frame()
#frame.set_facecolor('0.7')

show()


==> Figures/Pythons/S15.py <==
import matplotlib.pyplot as plt
from pylab import *
from matplotlib.offsetbox import AnnotationBbox, OffsetImage
from matplotlib._png import read_png
from matplotlib import rc, font_manager
#rom numpy import arange
from matplotlib.pyplot import figure, axes, plot, xlabel, ylabel, title, \
grid, savefig, show
#This file plots for the point A of two cracks with angle!
close('all')
#The results for exact solution
#The results are kI-kIo
H=[0., 1., 2., 3., 4., 5., 6., 7., 8., 9., 10., 11., 12., 13., 14., 15., \
16., 17., 18., 19., 20., 21., 22., 23., 24., 25., 26., 27., 28., 29., \
30.]
H2=[0,0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1., 1.1, 1.2, 1.3, 1.4, \
1.5, 1.6, 1.7, 1.8, 1.9, 2., 2.1, 2.2, 2.3, 2.4, 2.5, 2.6, 2.7, 2.8, \
2.9, 3., 3.1, 3.2, 3.3, 3.4, 3.5, 3.6, 3.7, 3.8, 3.9, 4., 4.1, 4.2, \
4.3, 4.4, 4.5, 4.6, 4.7, 4.8, 4.9, 5., 5.1, 5.2, 5.3, 5.4, 5.5, 5.6, \
5.7, 5.8, 5.9, 6., 6.1, 6.2, 6.3, 6.4, 6.5, 6.6, 6.7, 6.8, 6.9, 7., \
7.1, 7.2, 7.3, 7.4, 7.5, 7.6, 7.7, 7.8, 7.9, 8., 8.1, 8.2, 8.3, 8.4, \
8.5, 8.6, 8.7, 8.8, 8.9, 9., 9.1, 9.2, 9.3, 9.4, 9.5, 9.6, 9.7, 9.8, \
9.9, 10., 10.1, 10.2, 10.3, 10.4, 10.5, 10.6, 10.7, 10.8, 10.9, 11., \
11.1, 11.2, 11.3, 11.4, 11.5, 11.6, 11.7, 11.8, 11.9, 12., 12.1, \
12.2, 12.3, 12.4, 12.5, 12.6, 12.7, 12.8, 12.9, 13., 13.1, 13.2, \
13.3, 13.4, 13.5, 13.6, 13.7, 13.8, 13.9, 14., 14.1, 14.2, 14.3, \
14.4, 14.5, 14.6, 14.7, 14.8, 14.9, 15., 15.1, 15.2, 15.3, 15.4, \
15.5, 15.6, 15.7, 15.8, 15.9, 16., 16.1, 16.2, 16.3, 16.4, 16.5, \
16.6, 16.7, 16.8, 16.9, 17., 17.1, 17.2, 17.3, 17.4, 17.5, 17.6, \
17.7, 17.8, 17.9, 18., 18.1, 18.2, 18.3, 18.4, 18.5, 18.6, 18.7, \
18.8, 18.9, 19., 19.1, 19.2, 19.3, 19.4, 19.5, 19.6, 19.7, 19.8, \
19.9, 20., 20.1, 20.2, 20.3, 20.4, 20.5, 20.6, 20.7, 20.8, 20.9, 21., \
21.1, 21.2, 21.3, 21.4, 21.5, 21.6, 21.7, 21.8, 21.9, 22., 22.1, \
22.2, 22.3, 22.4, 22.5, 22.6, 22.7, 22.8, 22.9, 23., 23.1, 23.2, \
23.3, 23.4, 23.5, 23.6, 23.7, 23.8, 23.9, 24., 24.1, 24.2, 24.3, \
24.4, 24.5, 24.6, 24.7, 24.8, 24.9, 25., 25.1, 25.2, 25.3, 25.4, \
25.5, 25.6, 25.7, 25.8, 25.9, 26., 26.1, 26.2, 26.3, 26.4, 26.5, \
26.6, 26.7, 26.8, 26.9, 27., 27.1, 27.2, 27.3, 27.4, 27.5, 27.6, \
27.7, 27.8, 27.9, 28., 28.1, 28.2, 28.3, 28.4, 28.5, 28.6, 28.7, \
28.8, 28.9, 29., 29.1, 29.2, 29.3, 29.4, 29.5, 29.6, 29.7, 29.8, \
29.9, 30.]

# k2=0.5
#First solution
alf1=[0.00253011, 0.00398348, 0.00512654, 0.00590639, 0.00631882, \
0.00639932, 0.00620887, 0.00581913, 0.00530041, 0.00471388, \
0.00410787, 0.00351728, 0.00296497, 0.002464, 0.00202008, 0.00163388, \
0.00130277, 0.00102226, 0.000786965, 0.000591261, 0.000429692, \
0.000297209, 0.000189279, 0.000101925, 0.0000317111, -0.0000242952, \
-0.0000685725, -0.000103202, -0.000129922, -0.000150177, -0.000165165]
#second and the first solution are equal in Alpha
#third solution
#alf3=[0.0170717, 0.0628539, 0.0723168, 0.0229146, -0.000726076, \
#-0.00554204, -0.00536863, -0.00435065, -0.00339928, -0.00265513, \
#-0.00209632, -0.00167824, -0.00136269, -0.00112137, -0.000934214, \
#-0.000787024, -0.000669738, -0.000575136, -0.00049797, -0.000434376, \
#-0.000381472, -0.00033708, -0.000299533, -0.000267544, -0.000240107, \
#-0.000216427, -0.000195872, -0.000177935, -0.000162204, -0.000148344, \
#-0.000136079]
alf3=[-0.00311024, -0.00318526, -0.00325926, -0.00333218, -0.00340398, \
-0.0034746, -0.00354399, -0.0036121, -0.00367887, -0.00374427, \
-0.00380824, 0.00387075, 0.00393174, 0.00399118, 0.00404903, \
0.00410524, 0.00415979, 0.00421264, 0.00426375, 0.0043131, \
0.00436067, 0.00440641, 0.00445031, 0.00449235, 0.0045325, \
0.00457076, 0.0046071, 0.00464151, 0.00467397, 0.00470449, \
0.00473306, 0.00475966, 0.00478429, 0.00480697, 0.00482768, \
0.00484643, 0.00486323, 0.00487808, 0.004891, 0.004902, 0.00491108, \
0.00491827, 0.00492358, 0.00492703, 0.00492864, 0.00492843, \
0.00492643, 0.00492266, 0.00491715, 0.00490992, 0.00490101, \
0.00489044, 0.00487825, 0.00486446, 0.00484912, 0.00483225, \
0.00481389, 0.00479408, 0.00477285, 0.00475024, 0.00472629, \
0.00470103, 0.00467451, 0.00464677, 0.00461784, 0.00458776, \
0.00455657, 0.00452432, 0.00449104, 0.00445678, 0.00442157, \
0.00438545, 0.00434847, 0.00431066, 0.00427207, 0.00423272, \
0.00419267, 0.00415194, 0.00411058, 0.00406863, 0.00402612, \
0.00398309, 0.00393957, 0.0038956, 0.00385122, 0.00380645, \
0.00376134, 0.00371592, 0.00367021, 0.00362425, 0.00357807, \
0.00353171, 0.00348518, 0.00343852, 0.00339176, 0.00334493, \
0.00329804, 0.00325113, 0.00320422, 0.00315734, 0.0031105, \
0.00306373, 0.00301706, 0.0029705, 0.00292407, 0.0028778, 0.0028317, \
0.00278579, 0.00274009, 0.00269461, 0.00264937, 0.00260438, \
0.00255966, 0.00251523, 0.0024711, 0.00242727, 0.00238376, \
0.00234058, 0.00229775, 0.00225527, 0.00221315, 0.0021714, \
0.00213003, 0.00208904, 0.00204845, 0.00200826, 0.00196848, \
0.0019291, 0.00189015, 0.00185161, 0.0018135, 0.00177583, 0.00173858, \
0.00170177, 0.0016654, 0.00162947, 0.00159399, 0.00155895, \
0.00152435, 0.0014902, 0.0014565, 0.00142325, 0.00139044, 0.00135809, \
0.00132618, 0.00129471, 0.00126369, 0.00123311, 0.00120298, \
0.00117328, 0.00114403, 0.00111521, 0.00108683, 0.00105887, \
0.00103135, 0.00100425, 0.00097758, 0.000951328, 0.000925493, \
0.000900072, 0.000875063, 0.000850461, 0.000826263, 0.000802466, \
0.000779064, 0.000756056, 0.000733437, 0.000711202, 0.000689349, \
0.000667872, 0.000646768, 0.000626033, 0.000605663, 0.000585652, \
0.000565998, 0.000546695, 0.00052774, 0.000509128, 0.000490855, \
0.000472917, 0.000455308, 0.000438026, 0.000421065, 0.000404421, \
0.00038809, 0.000372068, 0.00035635, 0.000340932, 0.000325809, \
0.000310978, 0.000296435, 0.000282174, 0.000268192, 0.000254484, \
0.000241047, 0.000227877, 0.000214968, 0.000202318, 0.000189922, \
0.000177777, 0.000165877, 0.00015422, 0.000142802, 0.000131618, \
0.000120665, 0.000109939, 0.0000994364, 0.0000891535, 0.0000790865, \
0.000069232, 0.0000595863, 0.000050146, 0.0000409074, 0.0000318673, \
0.0000230222, 0.0000143688, 5.90365*10**-6, -2.37639*10**-6, \
-0.0000104746, -0.0000183941, -0.0000261381, -0.0000337097, \
-0.000041112, -0.0000483478, -0.0000554203, -0.0000623324, \
-0.0000690869, -0.0000756867, -0.0000821345, -0.0000884333, \
-0.0000945855, -0.000100594, -0.000106462, -0.00011219, -0.000117783, \
-0.000123243, -0.000128572, -0.000133772, -0.000138846, -0.000143796, \
-0.000148625, -0.000153335, -0.000157928, -0.000162406, -0.000166772, \
-0.000171028, -0.000175175, -0.000179216, -0.000183153, -0.000186988, \
-0.000190723, -0.00019436, -0.0001979, -0.000201346, -0.0002047, \
-0.000207963, -0.000211136, -0.000214223, -0.000217224, -0.000220141, \
-0.000222976, -0.000225731, -0.000228407, -0.000231005, -0.000233527, \
-0.000235975, -0.000238351, -0.000240655, -0.000242889, -0.000245054, \
-0.000247153, -0.000249185, -0.000251154, -0.000253059, -0.000254902, \
-0.000256685, -0.000258408, -0.000260073, -0.000261681, -0.000263234, \
-0.000264732, -0.000266176, -0.000267569, -0.000268909, -0.0002702, \
-0.000271442, -0.000272635, -0.000273781, -0.000274881, -0.000275936, \
-0.000276947, -0.000277914, -0.00027884, -0.000279723, -0.000280566, \
-0.00028137, -0.000282134, -0.000282861, -0.00028355, -0.000284203, \
-0.000284821]
##BETA
##first solution
bet1=[-0.00242696, -0.00414267, -0.00549778, -0.00642847, -0.00692858, \
-0.00703907, -0.00683125, -0.00638922, -0.00579569, -0.00512265, \
-0.00442698, -0.00374971, -0.00311766, -0.00254606, -0.00204153, \
-0.00160466, -0.00123224, -0.000918864, -0.000658096, -0.000443239, \
-0.000267826, -0.000125883, -0.0000120672, 0.0000782997, 0.000149247, \
0.000204201, 0.000246052, 0.000277215, 0.000299701, 0.000315173, \
0.000325005]
##second solution
bet2=[-0.00303656, -0.0047803, -0.0061515, -0.00708695, -0.00758176, \
-0.00767853, -0.00745035, -0.00698307, -0.00636097, -0.00565741, \
-0.00493036, -0.00422172, -0.00355893, -0.00295768, -0.00242488, \
-0.00196132, -0.00156387, -0.00122715, -0.000944705, -0.000709777, \
-0.000515824, -0.000356785, -0.000227221, -0.000122356, \
-0.0000380676, 0.0000291651, 0.0000823178, 0.000123889, 0.000155965, \
0.00018028, 0.000198271]
##third solution
#bet3=[-0.0204906, -0.0753228, -0.0866151, -0.027501, 0.000871597, \
#0.0066527, 0.00644454, 0.00522257, 0.00408055, 0.00318726, \
#0.00251646, 0.0020146, 0.0016358, 0.00134612, 0.00112145, 0.00094476, \
#0.000803968, 0.000690405, 0.000597773, 0.000521434, 0.000457928, \
#0.000404638, 0.000359566, 0.000321166, 0.000288229, 0.000259803, \
#0.000235129, 0.000213596, 0.000194713, 0.000178075, 0.000163353]
bet3=[0.00373358, 0.00382364, 0.00391247, 0.00400001, 0.0040862, \
0.00417097, 0.00425426, 0.00433602, 0.00441617, 0.00449468, \
0.00457147, -0.0046465, -0.00471971, -0.00479107, -0.0048605, \
-0.00492798, -0.00499346, -0.0050569, -0.00511826, -0.0051775, \
-0.00523459, -0.0052895, -0.0053422, -0.00539267, -0.00544087, \
-0.00548679, -0.00553041, -0.00557171, -0.00561069, -0.00564732, \
-0.00568161, -0.00571354, -0.00574311, -0.00577033, -0.00579519, \
-0.0058177, -0.00583787, -0.0058557, -0.0058712, -0.0058844, \
-0.00589531, -0.00590393, -0.00591031, -0.00591445, -0.00591638, \
-0.00591614, -0.00591373, -0.00590921, -0.00590259, -0.00589392, \
-0.00588322, -0.00587053, -0.0058559, -0.00583935, -0.00582093, \
-0.00580068, -0.00577864, -0.00575486, -0.00572938, -0.00570224, \
-0.00567348, -0.00564317, -0.00561134, -0.00557803, -0.0055433, \
-0.0055072, -0.00546976, -0.00543105, -0.0053911, -0.00534997, \
-0.0053077, -0.00526435, -0.00521996, -0.00517457, -0.00512824, \
-0.00508101, -0.00503293, -0.00498404, -0.0049344, -0.00488404, \
-0.00483301, -0.00478135, -0.00472911, -0.00467633, -0.00462305, \
-0.00456932, -0.00451517, -0.00446064, -0.00440577, -0.0043506, \
-0.00429517, -0.00423952, -0.00418367, -0.00412766, -0.00407153, \
-0.0040153, -0.00395902, -0.00390271, -0.0038464, -0.00379012, \
-0.00373389, -0.00367776, -0.00362173, -0.00356584, -0.00351011, \
-0.00345456, -0.00339922, -0.00334411, -0.00328925, -0.00323465, \
-0.00318035, -0.00312635, -0.00307267, -0.00301933, -0.00296635, \
-0.00291374, -0.00286151, -0.00280968, -0.00275826, -0.00270727, \
-0.00265671, -0.00260659, -0.00255693, -0.00250773, -0.002459, \
-0.00241076, -0.002363, -0.00231573, -0.00226897, -0.00222271, \
-0.00217697, -0.00213174, -0.00208703, -0.00204284, -0.00199918, \
-0.00195605, -0.00191346, -0.00187139, -0.00182986, -0.00178887, \
-0.00174842, -0.0017085, -0.00166912, -0.00163028, -0.00159197, \
-0.0015542, -0.00151696, -0.00148025, -0.00144408, -0.00140844, \
-0.00137332, -0.00133872, -0.00130465, -0.00127109, -0.00123805, \
-0.00120553, -0.00117351, -0.00114199, -0.00111098, -0.00108047, \
-0.00105044, -0.00102091, -0.000991864, -0.000963297, -0.000935206, \
-0.000907586, -0.000880433, -0.000853742, -0.000827509, -0.000801728, \
-0.000776395, -0.000751504, -0.00072705, -0.00070303, -0.000679436, \
-0.000656265, -0.000633511, -0.000611169, -0.000589233, -0.000567699, \
-0.000546562, -0.000525816, -0.000505455, -0.000485476, -0.000465872, \
-0.000446638, -0.00042777, -0.000409262, -0.000391109, -0.000373305, \
-0.000355847, -0.000338728, -0.000321943, -0.000305488, -0.000289358, \
-0.000273548, -0.000258053, -0.000242867, -0.000227987, -0.000213407, \
-0.000199123, -0.00018513, -0.000171423, -0.000157997, -0.000144849, \
-0.000131973, -0.000119366, -0.000107022, -0.0000949372, \
-0.0000831076, -0.0000715287, -0.0000601963, -0.0000491062, \
-0.0000382542, -0.0000276364, -0.0000172486, -7.08688*10**-6, \
2.85266*10**-6, 0.0000125739, 0.0000220807, 0.0000313768, \
0.0000404659, 0.0000493517, 0.0000580378, 0.0000665278, 0.0000748252, \
0.0000829334, 0.0000908559, 0.0000985961, 0.000106157, 0.000113543, \
0.000120755, 0.000127799, 0.000134676, 0.00014139, 0.000147944, \
0.00015434, 0.000160583, 0.000166674, 0.000172616, 0.000178413, \
0.000184067, 0.00018958, 0.000194956, 0.000200197, 0.000205305, \
0.000210284, 0.000215135, 0.000219861, 0.000224465, 0.000228948, \
0.000233314, 0.000237564, 0.000241701, 0.000245726, 0.000249643, \
0.000253453, 0.000257158, 0.000260761, 0.000264263, 0.000267666, \
0.000270972, 0.000274184, 0.000277303, 0.000280331, 0.00028327, \
0.000286121, 0.000288887, 0.000291569, 0.000294168, 0.000296687, \
0.000299127, 0.00030149, 0.000303777, 0.00030599, 0.00030813, \
0.000310198, 0.000312197, 0.000314128, 0.000315992, 0.00031779, \
0.000319524, 0.000321195, 0.000322805, 0.000324354, 0.000325844, \
0.000327277, 0.000328653, 0.000329973, 0.00033124, 0.000332453, \
0.000333615, 0.000334725, 0.000335786, 0.000336798, 0.000337763, \
0.00033868, 0.000339552, 0.00034038, 0.000341164, 0.000341905]
###GAMMA
#first solution
gam1=[0.00317858, 0.00490242, 0.00621157, 0.00705764, 0.00745198, \
0.00745136, 0.00713879, 0.00660547, 0.00593712, 0.00520579, \
0.00446669, 0.00375835, 0.00310496, 0.00251935, 0.00200614, \
0.00156435, 0.00118958, 0.000875548, 0.000615209, 0.000401447, \
0.000227512, 0.000087244, -0.00002482, -0.000113433, -0.000182667, \
-0.000235976, -0.00027626, -0.000305941, -0.000327027, -0.000341182, \
-0.000349773]
#second solution
gam2=[0.00382558, 0.00557931, 0.00690551, 0.0077565, 0.00814503, \
0.00812965, 0.0077953, 0.00723507, 0.00653635, 0.00577262, \
0.00500023, 0.00425863, 0.00357268, 0.00295567, 0.00241253, \
0.00194248, 0.0015412, 0.00120244, 0.000919136, 0.00068411, \
0.00049053, 0.000332145, 0.000203389, 0.0000994087, 0.0000160299, \
-0.0000502971, -0.000102565, -0.000143283, -0.00017454, -0.000198073, \
-0.000215319]
#third solution
#gam3=[0.193549, -0.0779264, 0.208936, 0.142057, 0.0287369, -0.00490639, \
#-0.0101692, -0.00914792, -0.00725942, -0.00561928, -0.00436301, \
#-0.00342812, -0.00273243, -0.00220951, -0.0018111, -0.00150317, \
#-0.00126183, -0.00107015, -0.000916053, -0.000790748, -0.000687795, \
#-0.000602399, -0.000530942, -0.000470668, -0.000419448, -0.000375625, \
#-0.000337893, -0.000305215, -0.000276759, -0.000251855, -0.000229957]
gam3=[-0.00250637, -0.00264269, -0.00277901, -0.00291521, -0.0030512, \
-0.00318687, -0.00332211, -0.00345682, -0.00359088, -0.00372419, \
-0.00385665, 0.00398814, 0.00411855, 0.00424779, 0.00437575, \
0.00450232, 0.0046274, 0.00475089, 0.00487269, 0.0049927, 0.00511082, \
0.00522697, 0.00534104, 0.00545296, 0.00556263, 0.00566996, \
0.00577489, 0.00587733, 0.00597721, 0.00607445, 0.00616899, \
0.00626077, 0.00634971, 0.00643578, 0.0065189, 0.00659904, \
0.00667614, 0.00675017, 0.00682109, 0.00688886, 0.00695345, \
0.00701484, 0.00707301, 0.00712794, 0.00717961, 0.00722802, \
0.00727315, 0.00731501, 0.00735359, 0.00738891, 0.00742098, \
0.00744979, 0.00747538, 0.00749775, 0.00751694, 0.00753297, \
0.00754586, 0.00755566, 0.00756239, 0.0075661, 0.00756681, \
0.00756459, 0.00755946, 0.00755149, 0.00754072, 0.0075272, \
0.00751098, 0.00749213, 0.00747069, 0.00744674, 0.00742032, \
0.0073915, 0.00736034, 0.00732692, 0.00729128, 0.00725349, \
0.00721363, 0.00717176, 0.00712795, 0.00708225, 0.00703475, \
0.0069855, 0.00693459, 0.00688206, 0.00682799, 0.00677246, \
0.00671551, 0.00665723, 0.00659767, 0.00653691, 0.006475, 0.006412, \
0.006348, 0.00628303, 0.00621717, 0.00615048, 0.00608301, 0.00601483, \
0.00594599, 0.00587654, 0.00580655, 0.00573605, 0.00566512, \
0.0055938, 0.00552213, 0.00545017, 0.00537797, 0.00530556, \
0.00523301, 0.00516034, 0.0050876, 0.00501483, 0.00494208, \
0.00486938, 0.00479676, 0.00472427, 0.00465193, 0.00457978, \
0.00450786, 0.00443619, 0.0043648, 0.00429372, 0.00422298, \
0.00415261, 0.00408262, 0.00401304, 0.00394389, 0.0038752, \
0.00380699, 0.00373927, 0.00367206, 0.00360538, 0.00353925, \
0.00347367, 0.00340868, 0.00334427, 0.00328046, 0.00321726, \
0.00315468, 0.00309274, 0.00303144, 0.00297079, 0.0029108, \
0.00285147, 0.00279281, 0.00273482, 0.00267752, 0.0026209, \
0.00256498, 0.00250974, 0.00245519, 0.00240134, 0.00234819, \
0.00229574, 0.00224399, 0.00219293, 0.00214257, 0.00209291, \
0.00204395, 0.00199568, 0.0019481, 0.00190121, 0.00185501, \
0.00180949, 0.00176465, 0.00172049, 0.00167701, 0.00163419, \
0.00159204, 0.00155055, 0.00150971, 0.00146952, 0.00142999, \
0.00139109, 0.00135282, 0.00131519, 0.00127817, 0.00124178, 0.001206, \
0.00117082, 0.00113624, 0.00110226, 0.00106886, 0.00103604, \
0.0010038, 0.000972118, 0.000941001, 0.000910437, 0.000880421, \
0.000850944, 0.000822002, 0.000793586, 0.00076569, 0.000738308, \
0.000711432, 0.000685055, 0.000659172, 0.000633774, 0.000608856, \
0.000584411, 0.000560431, 0.000536911, 0.000513843, 0.000491221, \
0.000469038, 0.000447289, 0.000425965, 0.000405062, 0.000384571, \
0.000364488, 0.000344806, 0.000325518, 0.000306618, 0.000288101, \
0.000269959, 0.000252188, 0.00023478, 0.00021773, 0.000201033, \
0.000184682, 0.000168671, 0.000152996, 0.00013765, 0.000122627, \
0.000107923, 0.0000935324, 0.0000794488, 0.0000656676, 0.0000521834, \
0.0000389911, 0.0000260857, 0.0000134621, 1.11542*10**-6, \
-0.0000109593, -0.0000227668, -0.0000343119, -0.0000455992, \
-0.0000566334, -0.000067419, -0.0000779605, -0.0000882623, \
-0.0000983287, -0.000108164, -0.000117773, -0.000127158, \
-0.000136326, -0.000145278, -0.000154021, -0.000162556, -0.000170889, \
-0.000179022, -0.000186961, -0.000194707, -0.000202266, -0.00020964, \
-0.000216833, -0.000223849, -0.00023069, -0.000237361, -0.000243864, \
-0.000250202, -0.00025638, -0.000262399, -0.000268263, -0.000273975, \
-0.000279538, -0.000284955, -0.000290229, -0.000295362, -0.000300357, \
-0.000305217, -0.000309944, -0.000314542, -0.000319012, -0.000323358, \
-0.000327582, -0.000331685, -0.000335671, -0.000339542, -0.0003433, \
-0.000346948, -0.000350487, -0.000353921, -0.00035725, -0.000360477, \
-0.000363604, -0.000366634, -0.000369568, -0.000372408, -0.000375156, \
-0.000377813, -0.000380383, -0.000382866, -0.000385265, -0.00038758, \
-0.000389815, -0.00039197, -0.000394047, -0.000396048, -0.000397975, \
-0.000399828]
#Match results


figure(1)
hold(True)

font = {'family' : 'Verdana',
        'color'  : 'black',
        'weight' : 'normal',
        'size'   : 25,       
        }

#plt.rc('text', usetex=True)
#Adding the image to the graph
#im=read_png('SandH.png')
#imageBox=OffsetImage(im,zoom=0.37)
#xy=[23.0,-0.009]
#ab = AnnotationBbox(imageBox, xy,
#    xybox=(5., -5.),
#    xycoords='data',
#    boxcoords="offset points")                                  
#fig = gcf()
#fig.clf()
#ax=subplot(111)
#ax.add_artist(ab)
#defiing the style for the graph

#PLOTS
rc('font', size=18,family= 'Verdana')
rcParams['xtick.major.pad']='15'
rcParams['ytick.major.pad']='15'

plalf1=plot(H, alf1,'o',color='black',label=r'$\alpha_{1(2)}$')
plalf2=plot(H2[12:], alf3[12:],'r-',color='red',label=r'$\alpha_3$')

   
#plkI20E=plot(D, kIk22E,'o',color='black')
text(25,0.001,r'$\frac{S}{a}=15$',fontsize=25,color='black') #Text in the plot

grid(True)
#GRID
xticklines = getp(gca(), 'xticklines')
yticklines = getp(gca(), 'yticklines')
xgridlines = getp(gca(), 'xgridlines')
ygridlines = getp(gca(), 'ygridlines')
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(xticklines, 'linewidth', 1)
setp(yticklines, 'linewidth', 1)
setp(xgridlines, 'linestyle', '-.')
setp(ygridlines, 'linestyle', '-.')
setp(yticklabels, 'color', 'black', fontsize='17')
setp(xticklabels, 'color', 'black', fontsize='17')
#TITLE
#title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)

xlabel(r'$\frac{H}{a}$', fontsize='30')
xlim([0,30])
ylabel(r'$\alpha$', fontsize='30')
ylim([-0.004,0.007])
#Legends
legend1=legend(loc=4)
for label in legend1.get_texts():
    label.set_fontsize('18')
#frame=legend.get_frame()
#frame.set_facecolor('0.7')

figure(2)
# Tweak spacing to prevent clipping of ylabel
#subplots_adjust(left=0.15)
font = {'family' : 'Verdana',
        'color'  : 'black',
        'weight' : 'normal',
        'size'   : 25,       
        }
 
#plt.rc('text', usetex=True)
#Adding the image to the graph
#im=read_png('SandH.png')
#imageBox=OffsetImage(im,zoom=0.37)
#xy=[23.0,0.009]
#ab = AnnotationBbox(imageBox, xy,
#    xybox=(5., -5.),
#    xycoords='data',
#    boxcoords="offset points")                                  
#fig = gcf()
#fig.clf()
#ax=subplot(111)
#ax.add_artist(ab)
#defiing the style for the graph

#PLOTS
rc('font', size=18,family= 'Verdana')
rcParams['xtick.major.pad']='15'
rcParams['ytick.major.pad']='15'

plbet1=plot(H, bet1,'o',color='black',label=r'$\beta_1$')
plbet2=plot(H, bet2,'*',color='black',label=r'$\beta_2$')
plbet3=plot(H2[12:], bet3[12:],'r-',color='red',label=r'$\beta_3$')

#plkI20E=plot(D, kIk22E,'o',color='black')

text(25,0.001,r'$\frac{S}{a}=15$',fontsize=25,color='black') #Text in the plot
grid(True)
#GRID
xticklines = getp(gca(), 'xticklines')
yticklines = getp(gca(), 'yticklines')
xgridlines = getp(gca(), 'xgridlines')
ygridlines = getp(gca(), 'ygridlines')
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(xticklines, 'linewidth', 1)
setp(yticklines, 'linewidth', 1)
setp(xgridlines, 'linestyle', '-.')
setp(ygridlines, 'linestyle', '-.')
setp(yticklabels, 'color', 'black', fontsize='17')
setp(xticklabels, 'color', 'black', fontsize='17')
#TITLE
#title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)
xlabel(r'$\frac{H}{a}$', fontsize='30')
xlim([0,30])
ylabel(r'$\beta$', fontsize='30')
ylim([-0.01,0.005])
#Legends
legend1=legend(loc=4)
for label in legend1.get_texts():
    label.set_fontsize('18')
#frame=legend.get_frame()
#frame.set_facecolor('0.7')

figure(3)
# Tweak spacing to prevent clipping of ylabel
#subplots_adjust(left=0.15)
font = {'family' : 'Verdana',
        'color'  : 'black',
        'weight' : 'normal',
        'size'   : 25,       
        }
 
#plt.rc('text', usetex=True)
#Adding the image to the graph
#im=read_png('SandH.png')
#imageBox=OffsetImage(im,zoom=0.37)
#xy=[23.0,-0.009]
#ab = AnnotationBbox(imageBox, xy,
#    xybox=(5., -5.),
#    xycoords='data',
#    boxcoords="offset points")                                  
#fig = gcf()
#fig.clf()
#ax=subplot(111)
#ax.add_artist(ab)
#defiing the style for the graph

#PLOTS
rc('font', size=18,family= 'Verdana')
rcParams['xtick.major.pad']='18'
rcParams['ytick.major.pad']='18'

plbet1=plot(H, gam1,'o',color='black',label=r'$\gamma_1$')
plbet2=plot(H, gam2,'*',color='black',label=r'$\gamma_2$')
plbet3=plot(H2[12:], gam3[12:],'r-',color='red',label=r'$\gamma_3$')

#plkI20E=plot(D, kIk22E,'o',color='black')

text(25,0.0015,r'$\frac{S}{a}=15$',fontsize=25,color='black') #Text in the plot
grid(True)
#GRID
xticklines = getp(gca(), 'xticklines')
yticklines = getp(gca(), 'yticklines')
xgridlines = getp(gca(), 'xgridlines')
ygridlines = getp(gca(), 'ygridlines')
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(xticklines, 'linewidth', 1)
setp(yticklines, 'linewidth', 1)
setp(xgridlines, 'linestyle', '-.')
setp(ygridlines, 'linestyle', '-.')
setp(yticklabels, 'color', 'black', fontsize='17')
setp(xticklabels, 'color', 'black', fontsize='17')
#TITLE
#title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)
xlabel(r'$\frac{H}{a}$', fontsize='30')
xlim([0,30])
ylabel(r'$\gamma$', fontsize='30')
ylim([-0.005,0.01])
#Legends
legend1=legend(loc=1)
for label in legend1.get_texts():
    label.set_fontsize('18')
#frame=legend.get_frame()
#frame.set_facecolor('0.7')

show()


==> Figures/Pythons/S2.py <==
import matplotlib.pyplot as plt
from pylab import *
from matplotlib.offsetbox import AnnotationBbox, OffsetImage
from matplotlib._png import read_png
from matplotlib import rc, font_manager
#rom numpy import arange
from matplotlib.pyplot import figure, axes, plot, xlabel, ylabel, title, \
grid, savefig, show
#This file plots for the point A of two cracks with angle!
close('all')
#The results for exact solution
#The results are kI-kIo
H=[0., 1., 2., 3., 4., 5., 6., 7., 8., 9., 10., 11., 12., 13., 14., 15., \
16., 17., 18., 19., 20., 21., 22., 23., 24., 25., 26., 27., 28., 29., \
30.]
H2=[0,0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1., 1.1, 1.2, 1.3, 1.4, \
1.5, 1.6, 1.7, 1.8, 1.9, 2., 2.1, 2.2, 2.3, 2.4, 2.5, 2.6, 2.7, 2.8, \
2.9, 3., 3.1, 3.2, 3.3, 3.4, 3.5, 3.6, 3.7, 3.8, 3.9, 4., 4.1, 4.2, \
4.3, 4.4, 4.5, 4.6, 4.7, 4.8, 4.9, 5., 5.1, 5.2, 5.3, 5.4, 5.5, 5.6, \
5.7, 5.8, 5.9, 6., 6.1, 6.2, 6.3, 6.4, 6.5, 6.6, 6.7, 6.8, 6.9, 7., \
7.1, 7.2, 7.3, 7.4, 7.5, 7.6, 7.7, 7.8, 7.9, 8., 8.1, 8.2, 8.3, 8.4, \
8.5, 8.6, 8.7, 8.8, 8.9, 9., 9.1, 9.2, 9.3, 9.4, 9.5, 9.6, 9.7, 9.8, \
9.9, 10., 10.1, 10.2, 10.3, 10.4, 10.5, 10.6, 10.7, 10.8, 10.9, 11., \
11.1, 11.2, 11.3, 11.4, 11.5, 11.6, 11.7, 11.8, 11.9, 12., 12.1, \
12.2, 12.3, 12.4, 12.5, 12.6, 12.7, 12.8, 12.9, 13., 13.1, 13.2, \
13.3, 13.4, 13.5, 13.6, 13.7, 13.8, 13.9, 14., 14.1, 14.2, 14.3, \
14.4, 14.5, 14.6, 14.7, 14.8, 14.9, 15., 15.1, 15.2, 15.3, 15.4, \
15.5, 15.6, 15.7, 15.8, 15.9, 16., 16.1, 16.2, 16.3, 16.4, 16.5, \
16.6, 16.7, 16.8, 16.9, 17., 17.1, 17.2, 17.3, 17.4, 17.5, 17.6, \
17.7, 17.8, 17.9, 18., 18.1, 18.2, 18.3, 18.4, 18.5, 18.6, 18.7, \
18.8, 18.9, 19., 19.1, 19.2, 19.3, 19.4, 19.5, 19.6, 19.7, 19.8, \
19.9, 20., 20.1, 20.2, 20.3, 20.4, 20.5, 20.6, 20.7, 20.8, 20.9, 21., \
21.1, 21.2, 21.3, 21.4, 21.5, 21.6, 21.7, 21.8, 21.9, 22., 22.1, \
22.2, 22.3, 22.4, 22.5, 22.6, 22.7, 22.8, 22.9, 23., 23.1, 23.2, \
23.3, 23.4, 23.5, 23.6, 23.7, 23.8, 23.9, 24., 24.1, 24.2, 24.3, \
24.4, 24.5, 24.6, 24.7, 24.8, 24.9, 25., 25.1, 25.2, 25.3, 25.4, \
25.5, 25.6, 25.7, 25.8, 25.9, 26., 26.1, 26.2, 26.3, 26.4, 26.5, \
26.6, 26.7, 26.8, 26.9, 27., 27.1, 27.2, 27.3, 27.4, 27.5, 27.6, \
27.7, 27.8, 27.9, 28., 28.1, 28.2, 28.3, 28.4, 28.5, 28.6, 28.7, \
28.8, 28.9, 29., 29.1, 29.2, 29.3, 29.4, 29.5, 29.6, 29.7, 29.8, \
29.9, 30.]

# k2=0.5
#First solution
alf1=[0.23159, 0.0829886, 0.00949479, -0.00801962, -0.00961195, \
-0.00800637, -0.00619021, -0.00472557, -0.00363012, -0.00282356, \
-0.00222735, -0.00178172, -0.00144412, -0.00118477, -0.000982824, \
-0.00082357, -0.000696483, -0.000593951, -0.000510391, -0.000441655, \
-0.000384629, -0.00033694, -0.000296768, -0.000262699, -0.000233622, \
-0.000208661, -0.000187117, -0.000168426, -0.000152134, -0.00013787, \
-0.000125328]
#second and the first solution are equal in Alpha
#third solution
#alf3=[0.0170717, 0.0628539, 0.0723168, 0.0229146, -0.000726076, \
#-0.00554204, -0.00536863, -0.00435065, -0.00339928, -0.00265513, \
#-0.00209632, -0.00167824, -0.00136269, -0.00112137, -0.000934214, \
#-0.000787024, -0.000669738, -0.000575136, -0.00049797, -0.000434376, \
#-0.000381472, -0.00033708, -0.000299533, -0.000267544, -0.000240107, \
#-0.000216427, -0.000195872, -0.000177935, -0.000162204, -0.000148344, \
#-0.000136079]
alf3=[0.0170717, 0.010404, 0.00300842, -0.00499568, -0.0134567, -0.0221957, \
-0.0310136, -0.0396991, -0.0480376, -0.0558205, -0.0628539, \
0.0689676, 0.0740213, 0.0779112, 0.0805735, 0.0819864, 0.0821704, \
0.0811856, 0.0791278, 0.0761225, 0.0723168, 0.0678717, 0.0629535, \
0.0577249, 0.0523385, 0.0469313, 0.0416201, 0.0365001, 0.0316444, \
0.0271049, 0.0229146, 0.01909, 0.0156341, 0.0125397, 0.00979143, \
0.00736897, 0.00524847, 0.0034044, 0.0018108, 0.000442116, \
-0.000726076, -0.00171671, -0.00255098, -0.0032482, -0.00382583, \
-0.0042995, -0.00468313, -0.00498902, -0.005228, -0.00540958, \
-0.00554204, -0.00563264, -0.00568766, -0.00571254, -0.00571203, \
-0.00569019, -0.00565055, -0.00559614, -0.00552958, -0.0054531, \
-0.00536863, -0.00527782, -0.00518207, -0.00508258, -0.00498039, \
-0.00487636, -0.00477122, -0.0046656, -0.00456001, -0.00445491, \
-0.00435065, -0.00424753, -0.00414581, -0.00404568, -0.00394731, \
-0.00385082, -0.00375631, -0.00366386, -0.00357352, -0.00348532, \
-0.00339928, -0.00331542, -0.00323371, -0.00315416, -0.00307674, \
-0.00300142, -0.00292817, -0.00285696, -0.00278775, -0.00272048, \
-0.00265513, -0.00259164, -0.00252996, -0.00247006, -0.00241188, \
-0.00235537, -0.00230049, -0.00224719, -0.00219543, -0.00214515, \
-0.00209632, -0.00204889, -0.00200281, -0.00195806, -0.00191457, \
-0.00187232, -0.00183126, -0.00179136, -0.00175258, -0.00171489, \
-0.00167824, -0.00164262, -0.00160797, -0.00157428, -0.00154151, \
-0.00150964, -0.00147862, -0.00144845, -0.00141909, -0.00139051, \
-0.00136269, -0.0013356, -0.00130923, -0.00128355, -0.00125853, \
-0.00123417, -0.00121043, -0.0011873, -0.00116476, -0.00114279, \
-0.00112137, -0.00110049, -0.00108014, -0.00106028, -0.00104092, \
-0.00102203, -0.0010036, -0.000985613, -0.000968064, -0.000950935, \
-0.000934214, -0.00091789, -0.000901951, -0.000886385, -0.000871182, \
-0.000856331, -0.000841823, -0.000827648, -0.000813795, -0.000800257, \
-0.000787024, -0.000774088, -0.00076144, -0.000749073, -0.000736978, \
-0.000725149, -0.000713578, -0.000702258, -0.000691182, -0.000680344, \
-0.000669738, -0.000659357, -0.000649195, -0.000639246, -0.000629506, \
-0.000619967, -0.000610627, -0.000601478, -0.000592516, -0.000583737, \
-0.000575136, -0.000566707, -0.000558448, -0.000550353, -0.000542419, \
-0.000534641, -0.000527016, -0.00051954, -0.00051221, -0.00050502, \
-0.00049797, -0.000491054, -0.000484269, -0.000477614, -0.000471083, \
-0.000464676, -0.000458388, -0.000452216, -0.000446159, -0.000440213, \
-0.000434376, -0.000428645, -0.000423019, -0.000417493, -0.000412067, \
-0.000406738, -0.000401504, -0.000396362, -0.000391311, -0.000386348, \
-0.000381472, -0.000376681, -0.000371973, -0.000367345, -0.000362797, \
-0.000358326, -0.000353932, -0.000349611, -0.000345363, -0.000341187, \
-0.00033708, -0.000333041, -0.000329069, -0.000325162, -0.000321319, \
-0.000317539, -0.00031382, -0.000310161, -0.000306561, -0.000303019, \
-0.000299533, -0.000296102, -0.000292726, -0.000289403, -0.000286132, \
-0.000282912, -0.000279742, -0.000276622, -0.000273549, -0.000270523, \
-0.000267544, -0.00026461, -0.00026172, -0.000258875, -0.000256071, \
-0.00025331, -0.00025059, -0.000247911, -0.000245271, -0.000242669, \
-0.000240107, -0.000237581, -0.000235092, -0.00023264, -0.000230222, \
-0.00022784, -0.000225491, -0.000223176, -0.000220894, -0.000218645, \
-0.000216427, -0.00021424, -0.000212083, -0.000209957, -0.000207861, \
-0.000205793, -0.000203754, -0.000201742, -0.000199759, -0.000197802, \
-0.000195872, -0.000193968, -0.000192089, -0.000190236, -0.000188408, \
-0.000186604, -0.000184824, -0.000183067, -0.000181334, -0.000179623, \
-0.000177935, -0.000176268, -0.000174624, -0.000173, -0.000171398, \
-0.000169816, -0.000168254, -0.000166712, -0.00016519, -0.000163687, \
-0.000162204, -0.000160738, -0.000159291, -0.000157863, -0.000156452, \
-0.000155058, -0.000153682, -0.000152322, -0.00015098, -0.000149654, \
-0.000148344, -0.000147049, -0.000145771, -0.000144508, -0.00014326, \
-0.000142027, -0.000140809, -0.000139605, -0.000138416, -0.000137241, \
-0.000136079]
##BETA
##first solution
bet1=[-0.240603, -0.0938035, -0.0084177, 0.0116994, 0.012941, 0.0105881, \
0.00813831, 0.00620291, 0.0047667, 0.00371261, 0.00293421, \
0.00235232, 0.00191111, 0.00157175, 0.00130712, 0.00109808, \
0.000930978, 0.000795913, 0.000685635, 0.000594752, 0.000519208, \
0.000455915, 0.000402499, 0.000357113, 0.000318306, 0.000284932, \
0.000256074, 0.000230994, 0.000209093, 0.000189885, 0.000172968]
##second solution
bet2=[-0.248409, -0.0985483, -0.0114938, 0.00968986, 0.0115839, 0.00963405, \
0.00744219, 0.00567844, 0.00436076, 0.0033912, 0.00267478, \
0.00213944, 0.00173395, 0.00142248, 0.00117998, 0.00098875, \
0.000836158, 0.000713052, 0.000612728, 0.000530205, 0.000461741, \
0.000404489, 0.000356262, 0.00031536, 0.000280454, 0.000250488, \
0.000224624, 0.000202187, 0.000182629, 0.000165505, 0.000150449]
##third solution
#bet3=[-0.0204906, -0.0753228, -0.0866151, -0.027501, 0.000871597, \
#0.0066527, 0.00644454, 0.00522257, 0.00408055, 0.00318726, \
#0.00251646, 0.0020146, 0.0016358, 0.00134612, 0.00112145, 0.00094476, \
#0.000803968, 0.000690405, 0.000597773, 0.000521434, 0.000457928, \
#0.000404638, 0.000359566, 0.000321166, 0.000288229, 0.000259803, \
#0.000235129, 0.000213596, 0.000194713, 0.000178075, 0.000163353]
bet3=[-0.0204906, -0.0124886, -0.00361136, 0.00599686, 0.0161524, \
0.0266385, 0.037214, 0.0476233, 0.057608, 0.0669181, 0.0753228, \
-0.0826205, -0.0886471, -0.0932819, -0.0964519, -0.0981335, \
-0.0983524, -0.0971804, -0.0947307, -0.091151, -0.0866151, -0.081313, \
-0.0754416, -0.0691946, -0.0627541, -0.0562838, -0.0499243, \
-0.0437903, -0.0379702, -0.032527, -0.027501, -0.0229124, -0.0187656, \
-0.0150519, -0.0117534, -0.00884566, -0.0063003, -0.0040867, \
-0.00217372, -0.000530726, 0.000871597, 0.00206078, 0.00306224, \
0.00389919, 0.00459257, 0.00516117, 0.00562168, 0.00598886, \
0.00627573, 0.00649369, 0.0066527, 0.00676145, 0.00682749, \
0.00685737, 0.00685675, 0.00683053, 0.00678295, 0.00671764, \
0.00663774, 0.00654593, 0.00644454, 0.00633553, 0.00622059, \
0.00610118, 0.00597851, 0.00585362, 0.00572742, 0.00560063, \
0.00547389, 0.00534772, 0.00522257, 0.00509879, 0.00497668, \
0.00485649, 0.0047384, 0.00462258, 0.00450913, 0.00439815, \
0.00428971, 0.00418383, 0.00408055, 0.00397988, 0.0038818, \
0.00378631, 0.00369337, 0.00360296, 0.00351503, 0.00342955, \
0.00334646, 0.00326572, 0.00318726, 0.00311105, 0.00303701, \
0.0029651, 0.00289526, 0.00282743, 0.00276155, 0.00269757, \
0.00263543, 0.00257508, 0.00251646, 0.00245953, 0.00240422, \
0.00235049, 0.00229829, 0.00224757, 0.00219828, 0.00215039, \
0.00210384, 0.00205859, 0.0020146, 0.00197183, 0.00193024, 0.0018898, \
0.00185046, 0.0018122, 0.00177497, 0.00173875, 0.0017035, 0.00166919, \
0.0016358, 0.00160328, 0.00157163, 0.0015408, 0.00151077, 0.00148152, \
0.00145303, 0.00142526, 0.0013982, 0.00137183, 0.00134612, \
0.00132106, 0.00129662, 0.00127278, 0.00124954, 0.00122686, \
0.00120474, 0.00118315, 0.00116208, 0.00114152, 0.00112145, \
0.00110185, 0.00108272, 0.00106404, 0.00104579, 0.00102796, \
0.00101054, 0.000993526, 0.000976897, 0.000960646, 0.00094476, \
0.000929231, 0.000914049, 0.000899203, 0.000884684, 0.000870484, \
0.000856594, 0.000843006, 0.00082971, 0.0008167, 0.000803968, \
0.000791506, 0.000779307, 0.000767365, 0.000755672, 0.000744222, \
0.000733009, 0.000722027, 0.000711269, 0.00070073, 0.000690405, \
0.000680288, 0.000670373, 0.000660656, 0.000651132, 0.000641795, \
0.000632642, 0.000623667, 0.000614867, 0.000606237, 0.000597773, \
0.000589471, 0.000581327, 0.000573338, 0.000565499, 0.000557807, \
0.000550258, 0.00054285, 0.000535579, 0.000528441, 0.000521434, \
0.000514555, 0.000507801, 0.000501168, 0.000494654, 0.000488257, \
0.000481974, 0.000475801, 0.000469738, 0.000463781, 0.000457928, \
0.000452176, 0.000446524, 0.000440969, 0.000435509, 0.000430143, \
0.000424867, 0.000419681, 0.000414582, 0.000409568, 0.000404638, \
0.000399789, 0.000395021, 0.000390331, 0.000385718, 0.00038118, \
0.000376716, 0.000372324, 0.000368002, 0.00036375, 0.000359566, \
0.000355448, 0.000351395, 0.000347406, 0.000343479, 0.000339614, \
0.000335809, 0.000332063, 0.000328374, 0.000324742, 0.000321166, \
0.000317644, 0.000314175, 0.000310759, 0.000307394, 0.000304079, \
0.000300814, 0.000297597, 0.000294428, 0.000291306, 0.000288229, \
0.000285197, 0.00028221, 0.000279266, 0.000276364, 0.000273504, \
0.000270685, 0.000267906, 0.000265166, 0.000262466, 0.000259803, \
0.000257178, 0.00025459, 0.000252037, 0.00024952, 0.000247038, \
0.00024459, 0.000242176, 0.000239795, 0.000237446, 0.000235129, \
0.000232843, 0.000230588, 0.000228364, 0.000226169, 0.000224003, \
0.000221866, 0.000219758, 0.000217677, 0.000215623, 0.000213596, \
0.000211596, 0.000209622, 0.000207673, 0.000205749, 0.000203851, \
0.000201976, 0.000200125, 0.000198298, 0.000196494, 0.000194713, \
0.000192954, 0.000191217, 0.000189502, 0.000187808, 0.000186135, \
0.000184483, 0.000182851, 0.000181239, 0.000179647, 0.000178075, \
0.000176521, 0.000174987, 0.00017347, 0.000171973, 0.000170493, \
0.00016903, 0.000167585, 0.000166158, 0.000164747, 0.000163353]
###GAMMA
#first solution
gam1=[0.171364, 0.0457685, -0.00685133, -0.0153102, -0.0135717, -0.0105618, \
-0.00801263, -0.00609792, -0.00469791, -0.00367331, -0.00291539, \
-0.00234682, -0.00191397, -0.00157965, -0.00131791, -0.00111037, \
-0.000943877, -0.000808876, -0.000698322, -0.000606963, -0.000530833, \
-0.000466902, -0.000412832, -0.000366799, -0.000327368, -0.0002934, \
-0.000263981, -0.000238377, -0.000215988, -0.000196326, -0.000178989]
#second solution
gam2=[0.177929, 0.0504932, -0.00357845, -0.0131453, -0.0121089, \
-0.00953534, -0.00726524, -0.0055359, -0.00426359, -0.00332986, \
-0.00263846, -0.00211979, -0.00172515, -0.00142065, -0.00118254, \
-0.000994012, -0.000843002, -0.00072075, -0.000620802, -0.000538348, \
-0.000469755, -0.000412254, -0.000363705, -0.000322443, -0.00028716, \
-0.000256816, -0.000230582, -0.000207786, -0.000187887, -0.00017044, \
-0.00015508]
#third solution
#gam3=[0.193549, -0.0779264, 0.208936, 0.142057, 0.0287369, -0.00490639, \
#-0.0101692, -0.00914792, -0.00725942, -0.00561928, -0.00436301, \
#-0.00342812, -0.00273243, -0.00220951, -0.0018111, -0.00150317, \
#-0.00126183, -0.00107015, -0.000916053, -0.000790748, -0.000687795, \
#-0.000602399, -0.000530942, -0.000470668, -0.000419448, -0.000375625, \
#-0.000337893, -0.000305215, -0.000276759, -0.000251855, -0.000229957]
gam3=[0.193549, 0.202949, 0.20835, 0.209145, 0.204914, 0.195457, 0.180802, \
0.161195, 0.137083, 0.109078, 0.0779264, -0.0444739, -0.0096353, \
0.0256324, 0.0603571, 0.0935802, 0.124388, 0.151951, 0.17556, \
0.194671, 0.208936, 0.218222, 0.222621, 0.222429, 0.218117, 0.210288, \
0.199618, 0.186811, 0.172547, 0.157449, 0.142057, 0.126819, 0.112082, \
0.0981013, 0.0850509, 0.073033, 0.0620937, 0.0522349, 0.0434266, \
0.0356161, 0.0287369, 0.0227141, 0.0174699, 0.0129269, 0.00901028, \
0.00564951, 0.00277924, 0.000339747, -0.00172297, -0.00345732, \
-0.00490639, -0.00610831, -0.00709667, -0.00790093, -0.00854685, \
-0.00905689, -0.00945059, -0.00974493, -0.00995461, -0.0100924, \
-0.0101692, -0.0101946, -0.0101767, -0.0101227, -0.0100386, \
-0.00992963, -0.00980024, -0.00965432, -0.00949514, -0.00932554, \
-0.00914792, -0.00896434, -0.00877653, -0.008586, -0.00839398, \
-0.00820154, -0.00800957, -0.0078188, -0.00762987, -0.00744326, \
-0.00725942, -0.00707866, -0.00690126, -0.00672742, -0.00655732, \
-0.00639105, -0.00622872, -0.00607036, -0.005916, -0.00576565, \
-0.00561928, -0.00547686, -0.00533836, -0.0052037, -0.00507284, \
-0.0049457, -0.00482221, -0.00470227, -0.00458582, -0.00447276, \
-0.00436301, -0.00425647, -0.00415307, -0.00405271, -0.0039553, \
-0.00386076, -0.003769, -0.00367994, -0.0035935, -0.00350958, \
-0.00342812, -0.00334904, -0.00327226, -0.0031977, -0.0031253, \
-0.00305499, -0.00298669, -0.00292035, -0.00285591, -0.00279328, \
-0.00273243, -0.0026733, -0.00261581, -0.00255993, -0.00250561, \
-0.00245278, -0.0024014, -0.00235143, -0.00230282, -0.00225553, \
-0.00220951, -0.00216472, -0.00212113, -0.00207869, -0.00203738, \
-0.00199715, -0.00195796, -0.0019198, -0.00188262, -0.00184639, \
-0.0018111, -0.00177669, -0.00174316, -0.00171047, -0.00167859, \
-0.00164751, -0.0016172, -0.00158763, -0.00155878, -0.00153063, \
-0.00150317, -0.00147636, -0.0014502, -0.00142466, -0.00139972, \
-0.00137537, -0.00135158, -0.00132835, -0.00130566, -0.00128349, \
-0.00126183, -0.00124066, -0.00121996, -0.00119974, -0.00117996, \
-0.00116063, -0.00114173, -0.00112324, -0.00110515, -0.00108746, \
-0.00107015, -0.00105322, -0.00103665, -0.00102043, -0.00100456, \
-0.00098902, -0.000973808, -0.000958913, -0.000944327, -0.000930043, \
-0.000916053, -0.000902348, -0.000888922, -0.000875769, -0.000862879, \
-0.000850249, -0.000837869, -0.000825736, -0.000813841, -0.000802181, \
-0.000790748, -0.000779537, -0.000768543, -0.00075776, -0.000747184, \
-0.000736809, -0.000726632, -0.000716646, -0.000706847, -0.000697232, \
-0.000687795, -0.000678533, -0.000669442, -0.000660517, -0.000651755, \
-0.000643152, -0.000634704, -0.000626408, -0.000618261, -0.000610259, \
-0.000602399, -0.000594677, -0.000587091, -0.000579638, -0.000572314, \
-0.000565117, -0.000558045, -0.000551094, -0.000544261, -0.000537545, \
-0.000530942, -0.000524451, -0.000518069, -0.000511793, -0.000505622, \
-0.000499553, -0.000493584, -0.000487713, -0.000481938, -0.000476257, \
-0.000470668, -0.000465169, -0.000459759, -0.000454435, -0.000449196, \
-0.000444039, -0.000438965, -0.00043397, -0.000429053, -0.000424213, \
-0.000419448, -0.000414757, -0.000410138, -0.00040559, -0.000401112, \
-0.000396701, -0.000392357, -0.000388079, -0.000383865, -0.000379714, \
-0.000375625, -0.000371597, -0.000367628, -0.000363718, -0.000359865, \
-0.000356068, -0.000352326, -0.000348639, -0.000345005, -0.000341423, \
-0.000337893, -0.000334413, -0.000330982, -0.0003276, -0.000324266, \
-0.000320978, -0.000317737, -0.00031454, -0.000311388, -0.00030828, \
-0.000305215, -0.000302191, -0.000299209, -0.000296268, -0.000293366, \
-0.000290504, -0.000287681, -0.000284895, -0.000282147, -0.000279435, \
-0.000276759, -0.000274119, -0.000271513, -0.000268942, -0.000266404, \
-0.0002639, -0.000261428, -0.000258988, -0.00025658, -0.000254202, \
-0.000251855, -0.000249538, -0.000247251, -0.000244992, -0.000242762, \
-0.000240561, -0.000238386, -0.000236239, -0.000234119, -0.000232025, \
-0.000229957]
#Match results


figure(1)
hold(True)

font = {'family' : 'Verdana',
        'color'  : 'black',
        'weight' : 'normal',
        'size'   : 25,       
        }

#plt.rc('text', usetex=True)
#Adding the image to the graph
#im=read_png('SandH.png')
#imageBox=OffsetImage(im,zoom=0.37)
#xy=[23.0,-0.009]
#ab = AnnotationBbox(imageBox, xy,
#    xybox=(5., -5.),
#    xycoords='data',
#    boxcoords="offset points")                                  
#fig = gcf()
#fig.clf()
#ax=subplot(111)
#ax.add_artist(ab)
#defiing the style for the graph

#PLOTS
rc('font', size=18,family= 'Verdana')
rcParams['xtick.major.pad']='15'
rcParams['ytick.major.pad']='15'

plalf1=plot(H, alf1,'o',color='black',label=r'$\alpha_{1(2)}$')
plalf2=plot(H2[30:], alf3[30:],'r-',color='red',label=r'$\alpha_3$')

   
#plkI20E=plot(D, kIk22E,'o',color='black')
text(25,0.001,r'$\frac{S}{a}=2$',fontsize=25,color='black') #Text in the plot

grid(True)
#GRID
xticklines = getp(gca(), 'xticklines')
yticklines = getp(gca(), 'yticklines')
xgridlines = getp(gca(), 'xgridlines')
ygridlines = getp(gca(), 'ygridlines')
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(xticklines, 'linewidth', 1)
setp(yticklines, 'linewidth', 1)
setp(xgridlines, 'linestyle', '-.')
setp(ygridlines, 'linestyle', '-.')
setp(yticklabels, 'color', 'black', fontsize='17')
setp(xticklabels, 'color', 'black', fontsize='17')
#TITLE
#title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)

xlabel(r'$\frac{H}{a}$', fontsize='30')
xlim([0,30])
ylabel(r'$\alpha$', fontsize='30')
ylim([-0.015,0.015])
#Legends
legend1=legend(loc=4)
for label in legend1.get_texts():
    label.set_fontsize('18')
#frame=legend.get_frame()
#frame.set_facecolor('0.7')

figure(2)
# Tweak spacing to prevent clipping of ylabel
#subplots_adjust(left=0.15)
font = {'family' : 'Verdana',
        'color'  : 'black',
        'weight' : 'normal',
        'size'   : 25,       
        }
 
#plt.rc('text', usetex=True)
#Adding the image to the graph
#im=read_png('SandH.png')
#imageBox=OffsetImage(im,zoom=0.37)
#xy=[23.0,0.009]
#ab = AnnotationBbox(imageBox, xy,
#    xybox=(5., -5.),
#    xycoords='data',
#    boxcoords="offset points")                                  
#fig = gcf()
#fig.clf()
#ax=subplot(111)
#ax.add_artist(ab)
#defiing the style for the graph

#PLOTS
rc('font', size=18,family= 'Verdana')
rcParams['xtick.major.pad']='15'
rcParams['ytick.major.pad']='15'

plbet1=plot(H, bet1,'o',color='black',label=r'$\beta_1$')
plbet2=plot(H, bet2,'*',color='black',label=r'$\beta_2$')
plbet3=plot(H2[30:], bet3[30:],'r-',color='red',label=r'$\beta_3$')

#plkI20E=plot(D, kIk22E,'o',color='black')

text(25,0.002,r'$\frac{S}{a}=2$',fontsize=25,color='black') #Text in the plot
grid(True)
#GRID
xticklines = getp(gca(), 'xticklines')
yticklines = getp(gca(), 'yticklines')
xgridlines = getp(gca(), 'xgridlines')
ygridlines = getp(gca(), 'ygridlines')
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(xticklines, 'linewidth', 1)
setp(yticklines, 'linewidth', 1)
setp(xgridlines, 'linestyle', '-.')
setp(ygridlines, 'linestyle', '-.')
setp(yticklabels, 'color', 'black', fontsize='17')
setp(xticklabels, 'color', 'black', fontsize='17')
#TITLE
#title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)
xlabel(r'$\frac{H}{a}$', fontsize='30')
xlim([0,30])
ylabel(r'$\beta$', fontsize='30')
ylim([-0.015,0.015])
#Legends
legend1=legend(loc=4)
for label in legend1.get_texts():
    label.set_fontsize('18')
#frame=legend.get_frame()
#frame.set_facecolor('0.7')

figure(3)
# Tweak spacing to prevent clipping of ylabel
#subplots_adjust(left=0.15)
font = {'family' : 'Verdana',
        'color'  : 'black',
        'weight' : 'normal',
        'size'   : 25,       
        }
 
#plt.rc('text', usetex=True)
#Adding the image to the graph
#im=read_png('SandH.png')
#imageBox=OffsetImage(im,zoom=0.37)
#xy=[23.0,-0.009]
#ab = AnnotationBbox(imageBox, xy,
#    xybox=(5., -5.),
#    xycoords='data',
#    boxcoords="offset points")                                  
#fig = gcf()
#fig.clf()
#ax=subplot(111)
#ax.add_artist(ab)
#defiing the style for the graph

#PLOTS
rc('font', size=18,family= 'Verdana')
rcParams['xtick.major.pad']='18'
rcParams['ytick.major.pad']='18'

plbet1=plot(H, gam1,'o',color='black',label=r'$\gamma_1$')
plbet2=plot(H, gam2,'*',color='black',label=r'$\gamma_2$')
plbet3=plot(H2[40:], gam3[40:],'r-',color='red',label=r'$\gamma_3$')

#plkI20E=plot(D, kIk22E,'o',color='black')

text(25,0.0015,r'$\frac{S}{a}=2$',fontsize=25,color='black') #Text in the plot
grid(True)
#GRID
xticklines = getp(gca(), 'xticklines')
yticklines = getp(gca(), 'yticklines')
xgridlines = getp(gca(), 'xgridlines')
ygridlines = getp(gca(), 'ygridlines')
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(xticklines, 'linewidth', 1)
setp(yticklines, 'linewidth', 1)
setp(xgridlines, 'linestyle', '-.')
setp(ygridlines, 'linestyle', '-.')
setp(yticklabels, 'color', 'black', fontsize='17')
setp(xticklabels, 'color', 'black', fontsize='17')
#TITLE
#title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)
xlabel(r'$\frac{H}{a}$', fontsize='30')
xlim([0,30])
ylabel(r'$\gamma$', fontsize='30')
ylim([-0.015,0.015])
#Legends
legend1=legend(loc=4)
for label in legend1.get_texts():
    label.set_fontsize('18')
#frame=legend.get_frame()
#frame.set_facecolor('0.7')

show()


==> Figures/Pythons/S20.py <==
import matplotlib.pyplot as plt
from pylab import *
from matplotlib.offsetbox import AnnotationBbox, OffsetImage
from matplotlib._png import read_png
from matplotlib import rc, font_manager
#rom numpy import arange
from matplotlib.pyplot import figure, axes, plot, xlabel, ylabel, title, \
grid, savefig, show
#This file plots for the point A of two cracks with angle!
close('all')
#The results for exact solution
#The results are kI-kIo
H=[0., 1., 2., 3., 4., 5., 6., 7., 8., 9., 10., 11., 12., 13., 14., 15., \
16., 17., 18., 19., 20., 21., 22., 23., 24., 25., 26., 27., 28., 29., \
30.]
H2=[0,0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1., 1.1, 1.2, 1.3, 1.4, \
1.5, 1.6, 1.7, 1.8, 1.9, 2., 2.1, 2.2, 2.3, 2.4, 2.5, 2.6, 2.7, 2.8, \
2.9, 3., 3.1, 3.2, 3.3, 3.4, 3.5, 3.6, 3.7, 3.8, 3.9, 4., 4.1, 4.2, \
4.3, 4.4, 4.5, 4.6, 4.7, 4.8, 4.9, 5., 5.1, 5.2, 5.3, 5.4, 5.5, 5.6, \
5.7, 5.8, 5.9, 6., 6.1, 6.2, 6.3, 6.4, 6.5, 6.6, 6.7, 6.8, 6.9, 7., \
7.1, 7.2, 7.3, 7.4, 7.5, 7.6, 7.7, 7.8, 7.9, 8., 8.1, 8.2, 8.3, 8.4, \
8.5, 8.6, 8.7, 8.8, 8.9, 9., 9.1, 9.2, 9.3, 9.4, 9.5, 9.6, 9.7, 9.8, \
9.9, 10., 10.1, 10.2, 10.3, 10.4, 10.5, 10.6, 10.7, 10.8, 10.9, 11., \
11.1, 11.2, 11.3, 11.4, 11.5, 11.6, 11.7, 11.8, 11.9, 12., 12.1, \
12.2, 12.3, 12.4, 12.5, 12.6, 12.7, 12.8, 12.9, 13., 13.1, 13.2, \
13.3, 13.4, 13.5, 13.6, 13.7, 13.8, 13.9, 14., 14.1, 14.2, 14.3, \
14.4, 14.5, 14.6, 14.7, 14.8, 14.9, 15., 15.1, 15.2, 15.3, 15.4, \
15.5, 15.6, 15.7, 15.8, 15.9, 16., 16.1, 16.2, 16.3, 16.4, 16.5, \
16.6, 16.7, 16.8, 16.9, 17., 17.1, 17.2, 17.3, 17.4, 17.5, 17.6, \
17.7, 17.8, 17.9, 18., 18.1, 18.2, 18.3, 18.4, 18.5, 18.6, 18.7, \
18.8, 18.9, 19., 19.1, 19.2, 19.3, 19.4, 19.5, 19.6, 19.7, 19.8, \
19.9, 20., 20.1, 20.2, 20.3, 20.4, 20.5, 20.6, 20.7, 20.8, 20.9, 21., \
21.1, 21.2, 21.3, 21.4, 21.5, 21.6, 21.7, 21.8, 21.9, 22., 22.1, \
22.2, 22.3, 22.4, 22.5, 22.6, 22.7, 22.8, 22.9, 23., 23.1, 23.2, \
23.3, 23.4, 23.5, 23.6, 23.7, 23.8, 23.9, 24., 24.1, 24.2, 24.3, \
24.4, 24.5, 24.6, 24.7, 24.8, 24.9, 25., 25.1, 25.2, 25.3, 25.4, \
25.5, 25.6, 25.7, 25.8, 25.9, 26., 26.1, 26.2, 26.3, 26.4, 26.5, \
26.6, 26.7, 26.8, 26.9, 27., 27.1, 27.2, 27.3, 27.4, 27.5, 27.6, \
27.7, 27.8, 27.9, 28., 28.1, 28.2, 28.3, 28.4, 28.5, 28.6, 28.7, \
28.8, 28.9, 29., 29.1, 29.2, 29.3, 29.4, 29.5, 29.6, 29.7, 29.8, \
29.9, 30.]

# k2=0.5
#First solution
alf1=[0.00109189, 0.00176157, 0.00234958, 0.00283437, 0.00320338, \
0.00345312, 0.0035881, 0.00361913, 0.00356121, 0.00343147, 0.0032474, \
0.00302553, 0.00278051, 0.00252465, 0.0022678, 0.00201743, \
0.00177889, 0.00155571, 0.00134996, 0.0011626, 0.000993685, \
0.000842719, 0.000708774, 0.000590679, 0.00048713, 0.000396779, \
0.000318287, 0.000250374, 0.000191836, 0.000141562, 0.0000985415]
#second and the first solution are equal in Alpha
#third solution
#alf3=[0.0170717, 0.0628539, 0.0723168, 0.0229146, -0.000726076, \
#-0.00554204, -0.00536863, -0.00435065, -0.00339928, -0.00265513, \
#-0.00209632, -0.00167824, -0.00136269, -0.00112137, -0.000934214, \
#-0.000787024, -0.000669738, -0.000575136, -0.00049797, -0.000434376, \
#-0.000381472, -0.00033708, -0.000299533, -0.000267544, -0.000240107, \
#-0.000216427, -0.000195872, -0.000177935, -0.000162204, -0.000148344, \
#-0.000136079]
alf3=[-0.00214431, -0.00217977, -0.0022148, -0.00224941, -0.00228356, \
-0.00231725, -0.00235047, -0.0023832, -0.00241543, -0.00244714, \
-0.00247832, 0.00250897, 0.00253906, 0.00256859, 0.00259755, \
0.00262592, 0.0026537, 0.00268087, 0.00270742, 0.00273335, \
0.00275864, 0.00278329, 0.0028073, 0.00283064, 0.00285332, \
0.00287532, 0.00289665, 0.00291729, 0.00293724, 0.0029565, \
0.00297505, 0.00299291, 0.00301005, 0.00302648, 0.0030422, \
0.00305721, 0.00307149, 0.00308506, 0.0030979, 0.00311002, \
0.00312142, 0.0031321, 0.00314206, 0.0031513, 0.00315983, 0.00316763, \
0.00317473, 0.00318111, 0.00318678, 0.00319175, 0.00319603, \
0.0031996, 0.00320248, 0.00320468, 0.0032062, 0.00320704, 0.00320721, \
0.00320673, 0.00320558, 0.00320379, 0.00320135, 0.00319828, \
0.00319458, 0.00319027, 0.00318535, 0.00317982, 0.0031737, 0.003167, \
0.00315973, 0.00315189, 0.00314349, 0.00313455, 0.00312507, \
0.00311507, 0.00310455, 0.00309352, 0.003082, 0.00307, 0.00305752, \
0.00304459, 0.00303119, 0.00301736, 0.0030031, 0.00298842, \
0.00297333, 0.00295784, 0.00294197, 0.00292572, 0.00290911, \
0.00289214, 0.00287483, 0.0028572, 0.00283924, 0.00282097, \
0.00280241, 0.00278356, 0.00276443, 0.00274504, 0.00272539, \
0.0027055, 0.00268537, 0.00266502, 0.00264446, 0.00262369, \
0.00260273, 0.00258159, 0.00256028, 0.0025388, 0.00251717, \
0.00249539, 0.00247348, 0.00245144, 0.00242929, 0.00240703, \
0.00238467, 0.00236222, 0.00233969, 0.00231709, 0.00229442, \
0.00227169, 0.00224892, 0.0022261, 0.00220325, 0.00218037, \
0.00215748, 0.00213457, 0.00211165, 0.00208874, 0.00206584, \
0.00204295, 0.00202009, 0.00199725, 0.00197444, 0.00195167, \
0.00192895, 0.00190628, 0.00188366, 0.0018611, 0.00183861, \
0.00181619, 0.00179385, 0.00177159, 0.00174941, 0.00172732, \
0.00170532, 0.00168342, 0.00166162, 0.00163993, 0.00161834, \
0.00159686, 0.0015755, 0.00155426, 0.00153314, 0.00151215, \
0.00149128, 0.00147054, 0.00144993, 0.00142946, 0.00140913, \
0.00138893, 0.00136888, 0.00134897, 0.0013292, 0.00130958, \
0.00129011, 0.00127079, 0.00125163, 0.00123261, 0.00121375, \
0.00119505, 0.0011765, 0.00115811, 0.00113988, 0.00112181, 0.0011039, \
0.00108615, 0.00106856, 0.00105114, 0.00103388, 0.00101678, \
0.00099984, 0.000983067, 0.000966458, 0.000950013, 0.000933733, \
0.000917616, 0.000901663, 0.000885875, 0.00087025, 0.000854788, \
0.00083949, 0.000824355, 0.000809382, 0.000794572, 0.000779923, \
0.000765436, 0.00075111, 0.000736943, 0.000722937, 0.000709089, \
0.0006954, 0.000681868, 0.000668493, 0.000655275, 0.000642211, \
0.000629303, 0.000616547, 0.000603945, 0.000591494, 0.000579195, \
0.000567045, 0.000555045, 0.000543192, 0.000531487, 0.000519927, \
0.000508513, 0.000497243, 0.000486116, 0.00047513, 0.000464285, \
0.00045358, 0.000443013, 0.000432584, 0.000422291, 0.000412134, \
0.00040211, 0.000392219, 0.00038246, 0.000372831, 0.000363332, \
0.00035396, 0.000344716, 0.000335598, 0.000326604, 0.000317733, \
0.000308985, 0.000300358, 0.000291851, 0.000283462, 0.000275191, \
0.000267036, 0.000258996, 0.00025107, 0.000243257, 0.000235555, \
0.000227964, 0.000220482, 0.000213108, 0.00020584, 0.000198679, \
0.000191621, 0.000184667, 0.000177816, 0.000171065, 0.000164414, \
0.000157863, 0.000151408, 0.00014505, 0.000138788, 0.00013262, \
0.000126545, 0.000120562, 0.00011467, 0.000108868, 0.000103155, \
0.0000975298, 0.0000919912, 0.0000865382, 0.0000811699, 0.0000758851, \
0.0000706828, 0.0000655621, 0.0000605219, 0.0000555612, 0.0000506791, \
0.0000458744, 0.0000411464, 0.0000364938, 0.000031916, 0.0000274117, \
0.0000229802, 0.0000186205, 0.0000143317, 0.0000101128, 5.9629*10**-6, \
1.88116*10**-6, -2.13334*10**-6, -6.08148*10**-6, -9.96414*10**-6, \
-0.0000137822, -0.0000175364, -0.0000212278, -0.0000248571, \
-0.0000284251, -0.0000319327, -0.0000353807, -0.0000387699, \
-0.0000421011, -0.000045375, -0.0000485925, -0.0000517543]
##BETA
##first solution
bet1=[-0.000926279, -0.0017131, -0.00240613, -0.00297956, -0.00341819, \
-0.00371757, -0.00388275, -0.00392625, -0.00386559, -0.00372083, \
-0.00351249, -0.00325999, -0.00298051, -0.00268853, -0.00239557, \
-0.00211038, -0.00183919, -0.0015861, -0.00135351, -0.00114246, \
-0.000953, -0.000784481, -0.000635778, -0.000505483, -0.000392036, \
-0.00029383, -0.000209279, -0.000136865, -0.0000751682, \
-0.0000228821, 0.0000211801]
##second solution
bet2=[-0.00131064, -0.0021144, -0.00282009, -0.00340187, -0.0038447, \
-0.0041444, -0.0043064, -0.00434369, -0.00427422, -0.00411857, \
-0.00389772, -0.00363148, -0.00333745, -0.00303039, -0.00272213, \
-0.00242164, -0.00213533, -0.00186745, -0.00162049, -0.00139559, \
-0.00119283, -0.00101162, -0.000850828, -0.000709066, -0.000584765, \
-0.000476306, -0.000382083, -0.000300558, -0.000230286, -0.000169935, \
-0.000118293]
##third solution
#bet3=[-0.0204906, -0.0753228, -0.0866151, -0.027501, 0.000871597, \
#0.0066527, 0.00644454, 0.00522257, 0.00408055, 0.00318726, \
#0.00251646, 0.0020146, 0.0016358, 0.00134612, 0.00112145, 0.00094476, \
#0.000803968, 0.000690405, 0.000597773, 0.000521434, 0.000457928, \
#0.000404638, 0.000359566, 0.000321166, 0.000288229, 0.000259803, \
#0.000235129, 0.000213596, 0.000194713, 0.000178075, 0.000163353]
bet3=[0.00257408, 0.00261664, 0.00265869, 0.00270023, 0.00274123, \
0.00278167, 0.00282155, 0.00286084, 0.00289952, 0.00293759, \
0.00297503, -0.00301181, -0.00304794, -0.00308339, -0.00311815, \
-0.0031522, -0.00318555, -0.00321816, -0.00325003, -0.00328116, \
-0.00331152, -0.00334112, -0.00336993, -0.00339795, -0.00342517, \
-0.00345159, -0.00347719, -0.00350197, -0.00352592, -0.00354903, \
-0.00357131, -0.00359274, -0.00361332, -0.00363304, -0.00365191, \
-0.00366992, -0.00368707, -0.00370335, -0.00371877, -0.00373332, \
-0.00374701, -0.00375983, -0.00377179, -0.00378288, -0.00379311, \
-0.00380248, -0.00381099, -0.00381866, -0.00382547, -0.00383143, \
-0.00383656, -0.00384085, -0.00384431, -0.00384695, -0.00384877, \
-0.00384978, -0.00384999, -0.00384941, -0.00384803, -0.00384588, \
-0.00384295, -0.00383927, -0.00383483, -0.00382965, -0.00382374, \
-0.00381711, -0.00380977, -0.00380172, -0.00379299, -0.00378358, \
-0.0037735, -0.00376276, -0.00375139, -0.00373938, -0.00372675, \
-0.00371352, -0.00369969, -0.00368528, -0.0036703, -0.00365477, \
-0.0036387, -0.00362209, -0.00360497, -0.00358735, -0.00356923, \
-0.00355064, -0.00353159, -0.00351208, -0.00349214, -0.00347178, \
-0.003451, -0.00342983, -0.00340827, -0.00338635, -0.00336406, \
-0.00334143, -0.00331847, -0.00329519, -0.0032716, -0.00324773, \
-0.00322357, -0.00319914, -0.00317445, -0.00314953, -0.00312437, \
-0.00309899, -0.0030734, -0.00304762, -0.00302165, -0.00299551, \
-0.00296921, -0.00294276, -0.00291617, -0.00288944, -0.0028626, \
-0.00283566, -0.00280861, -0.00278147, -0.00275426, -0.00272698, \
-0.00269964, -0.00267225, -0.00264482, -0.00261736, -0.00258988, \
-0.00256238, -0.00253487, -0.00250737, -0.00247988, -0.0024524, \
-0.00242495, -0.00239753, -0.00237016, -0.00234283, -0.00231555, \
-0.00228833, -0.00226118, -0.00223411, -0.00220711, -0.0021802, \
-0.00215337, -0.00212665, -0.00210002, -0.00207351, -0.0020471, \
-0.00202081, -0.00199464, -0.0019686, -0.00194269, -0.00191691, \
-0.00189127, -0.00186577, -0.00184042, -0.00181521, -0.00179016, \
-0.00176527, -0.00174053, -0.00171595, -0.00169154, -0.0016673, \
-0.00164323, -0.00161933, -0.0015956, -0.00157205, -0.00154868, \
-0.00152549, -0.00150248, -0.00147965, -0.00145701, -0.00143456, \
-0.0014123, -0.00139022, -0.00136834, -0.00134665, -0.00132515, \
-0.00130384, -0.00128273, -0.00126181, -0.00124109, -0.00122056, \
-0.00120023, -0.00118009, -0.00116016, -0.00114042, -0.00112087, \
-0.00110153, -0.00108238, -0.00106342, -0.00104467, -0.00102611, \
-0.00100774, -0.000989573, -0.0009716, -0.000953821, -0.000936237, \
-0.000918846, -0.000901648, -0.000884643, -0.000867829, -0.000851206, \
-0.000834773, -0.000818529, -0.000802474, -0.000786606, -0.000770924, \
-0.000755428, -0.000740117, -0.000724988, -0.000710043, -0.000695278, \
-0.000680693, -0.000666288, -0.00065206, -0.000638008, -0.000624132, \
-0.00061043, -0.000596901, -0.000583544, -0.000570356, -0.000557338, \
-0.000544487, -0.000531803, -0.000519284, -0.000506928, -0.000494734, \
-0.000482701, -0.000470828, -0.000459113, -0.000447554, -0.000436151, \
-0.000424902, -0.000413805, -0.000402859, -0.000392062, -0.000381414, \
-0.000370912, -0.000360556, -0.000350344, -0.000340274, -0.000330345, \
-0.000320556, -0.000310905, -0.00030139, -0.000292011, -0.000282766, \
-0.000273653, -0.000264671, -0.000255819, -0.000247095, -0.000238498, \
-0.000230026, -0.000221679, -0.000213454, -0.00020535, -0.000197367, \
-0.000189502, -0.000181754, -0.000174122, -0.000166604, -0.0001592, \
-0.000151907, -0.000144725, -0.000137653, -0.000130688, -0.00012383, \
-0.000117077, -0.000110428, -0.000103882, -0.0000974381, \
-0.0000910941, -0.0000848492, -0.0000787022, -0.0000726518, \
-0.0000666969, -0.0000608363, -0.0000550687, -0.000049393, \
-0.000043808, -0.0000383126, -0.0000329056, -0.000027586, \
-0.0000223525, -0.0000172041, -0.0000121396, -7.15799*10**-6, \
-2.25818*10**-6, 2.56091*10**-6, 7.30034*10**-6, 0.0000119612, \
0.0000165444, 0.0000210511, 0.0000254823, 0.000029839, 0.0000341221, \
0.0000383327, 0.0000424718, 0.0000465402, 0.000050539, 0.0000544691, \
0.0000583315, 0.000062127]
###GAMMA
#first solution
gam1=[0.00124868, 0.00205914, 0.00275995, 0.00332694, 0.00374749, \
0.00402023, 0.00415336, 0.00416225, 0.00406676, 0.00388868, \
0.00364972, 0.00336991, 0.0030667, 0.00275451, 0.00244463, \
0.00214548, 0.00186291, 0.00160064, 0.00136071, 0.00114383, \
0.000949787, 0.000777689, 0.000626218, 0.000493805, 0.00037876, \
0.000279372, 0.00019397, 0.000120968, 0.0000588944, 0, \
-0.000037741]
#second solution
gam2=[0.00165648, 0.00248498, 0.00319926, 0.00377511, 0.00420008, \
0.00447312, 0.00460283, 0.00460507, 0.00450019, 0.00431052, \
0.00405824, 0.00376384, 0.00344517, 0.00311698, 0.00279088, \
0.00247551, 0.00217691, 0.00189896, 0.0016438, 0.00141224, 0.0012041, \
0.00101855, 0.000854269, 0.000709702, 0.000583154, 0.000472897, \
0.000377242, 0.000294583, 0.000223418, 0.000162372, 0.000110195]
#third solution
#gam3=[0.193549, -0.0779264, 0.208936, 0.142057, 0.0287369, -0.00490639, \
#-0.0101692, -0.00914792, -0.00725942, -0.00561928, -0.00436301, \
#-0.00342812, -0.00273243, -0.00220951, -0.0018111, -0.00150317, \
#-0.00126183, -0.00107015, -0.000916053, -0.000790748, -0.000687795, \
#-0.000602399, -0.000530942, -0.000470668, -0.000419448, -0.000375625, \
#-0.000337893, -0.000305215, -0.000276759, -0.000251855, -0.000229957]
gam3=[-0.00217001, -0.0022329, -0.00229557, -0.00235799, -0.00242015, \
-0.002482, -0.00254352, -0.0026047, -0.00266549, -0.00272587, \
-0.00278582, 0.0028453, 0.0029043, 0.00296278, 0.00302072, 0.0030781, \
0.00313488, 0.00319105, 0.00324657, 0.00330143, 0.00335559, \
0.00340905, 0.00346176, 0.00351372, 0.00356489, 0.00361527, \
0.00366481, 0.00371351, 0.00376135, 0.0038083, 0.00385434, \
0.00389947, 0.00394365, 0.00398688, 0.00402914, 0.0040704, \
0.00411067, 0.00414992, 0.00418813, 0.00422531, 0.00426142, \
0.00429647, 0.00433045, 0.00436334, 0.00439513, 0.00442581, \
0.00445539, 0.00448385, 0.00451118, 0.00453739, 0.00456246, \
0.00458639, 0.00460918, 0.00463083, 0.00465134, 0.0046707, \
0.00468892, 0.00470599, 0.00472193, 0.00473672, 0.00475038, \
0.0047629, 0.00477429, 0.00478456, 0.00479371, 0.00480175, \
0.00480869, 0.00481453, 0.00481927, 0.00482294, 0.00482554, \
0.00482707, 0.00482755, 0.00482699, 0.0048254, 0.00482279, \
0.00481918, 0.00481457, 0.00480899, 0.00480244, 0.00479493, \
0.00478649, 0.00477712, 0.00476684, 0.00475567, 0.00474362, \
0.00473071, 0.00471695, 0.00470237, 0.00468696, 0.00467077, \
0.00465379, 0.00463604, 0.00461756, 0.00459834, 0.00457841, \
0.00455779, 0.00453649, 0.00451453, 0.00449193, 0.00446871, \
0.00444488, 0.00442047, 0.00439548, 0.00436994, 0.00434387, \
0.00431728, 0.00429019, 0.00426262, 0.00423458, 0.00420609, \
0.00417718, 0.00414785, 0.00411812, 0.00408802, 0.00405755, \
0.00402673, 0.00399558, 0.00396412, 0.00393237, 0.00390032, \
0.00386801, 0.00383545, 0.00380266, 0.00376964, 0.00373641, \
0.00370299, 0.00366939, 0.00363563, 0.00360172, 0.00356767, \
0.00353349, 0.00349921, 0.00346482, 0.00343035, 0.00339581, \
0.0033612, 0.00332655, 0.00329186, 0.00325714, 0.00322241, \
0.00318767, 0.00315293, 0.00311821, 0.00308352, 0.00304886, \
0.00301425, 0.00297969, 0.00294519, 0.00291076, 0.00287642, \
0.00284216, 0.002808, 0.00277394, 0.00273999, 0.00270616, 0.00267246, \
0.00263889, 0.00260546, 0.00257217, 0.00253903, 0.00250606, \
0.00247324, 0.00244059, 0.00240812, 0.00237582, 0.00234371, \
0.00231178, 0.00228005, 0.00224851, 0.00221717, 0.00218604, \
0.00215511, 0.0021244, 0.0020939, 0.00206362, 0.00203355, 0.00200372, \
0.0019741, 0.00194472, 0.00191557, 0.00188665, 0.00185796, \
0.00182951, 0.00180131, 0.00177334, 0.00174561, 0.00171812, \
0.00169088, 0.00166389, 0.00163714, 0.00161063, 0.00158438, \
0.00155837, 0.00153261, 0.0015071, 0.00148184, 0.00145683, \
0.00143207, 0.00140756, 0.0013833, 0.00135929, 0.00133553, \
0.00131202, 0.00128875, 0.00126574, 0.00124297, 0.00122045, \
0.00119817, 0.00117614, 0.00115436, 0.00113282, 0.00111152, \
0.00109047, 0.00106965, 0.00104908, 0.00102874, 0.00100864, \
0.000988783, 0.000969157, 0.000949764, 0.000930604, 0.000911675, \
0.000892976, 0.000874505, 0.000856261, 0.000838242, 0.000820447, \
0.000802874, 0.000785521, 0.000768388, 0.000751472, 0.000734772, \
0.000718286, 0.000702012, 0.000685949, 0.000670095, 0.000654449, \
0.000639007, 0.00062377, 0.000608734, 0.000593899, 0.000579262, \
0.000564822, 0.000550576, 0.000536523, 0.000522662, 0.00050899, \
0.000495506, 0.000482207, 0.000469092, 0.00045616, 0.000443408, \
0.000430834, 0.000418437, 0.000406214, 0.000394165, 0.000382287, \
0.000370578, 0.000359037, 0.000347662, 0.000336451, 0.000325402, \
0.000314513, 0.000303784, 0.000293211, 0.000282793, 0.000272529, \
0.000262416, 0.000252454, 0.000242639, 0.000232971, 0.000223448, \
0.000214069, 0.00020483, 0.000195731, 0.000186771, 0.000177947, \
0.000169258, 0.000160702, 0.000152277, 0.000143983, 0.000135817, \
0.000127778, 0.000119864, 0.000112074, 0.000104406, 0.0000968582, \
0.0000894299, 0.0000821193, 0.0000749249, 0.0000678451, 0.0000608785, \
0.0000540237, 0.0000472793, 0.0000406437, 0.0000341156, 0.0000276936, \
0.0000213763, 0.0000151624, 9.05051*10**-6]
#Match results


figure(1)
hold(True)

font = {'family' : 'Verdana',
        'color'  : 'black',
        'weight' : 'normal',
        'size'   : 25,       
        }

#plt.rc('text', usetex=True)
#Adding the image to the graph
#im=read_png('SandH.png')
#imageBox=OffsetImage(im,zoom=0.37)
#xy=[23.0,-0.009]
#ab = AnnotationBbox(imageBox, xy,
#    xybox=(5., -5.),
#    xycoords='data',
#    boxcoords="offset points")                                  
#fig = gcf()
#fig.clf()
#ax=subplot(111)
#ax.add_artist(ab)
#defiing the style for the graph

#PLOTS
rc('font', size=18,family= 'Verdana')
rcParams['xtick.major.pad']='15'
rcParams['ytick.major.pad']='15'

plalf1=plot(H, alf1,'o',color='black',label=r'$\alpha_{1(2)}$')
plalf2=plot(H2[12:], alf3[12:],'r-',color='red',label=r'$\alpha_3$')

   
#plkI20E=plot(D, kIk22E,'o',color='black')
text(25,0.001,r'$\frac{S}{a}=20$',fontsize=25,color='black') #Text in the plot

grid(True)
#GRID
xticklines = getp(gca(), 'xticklines')
yticklines = getp(gca(), 'yticklines')
xgridlines = getp(gca(), 'xgridlines')
ygridlines = getp(gca(), 'ygridlines')
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(xticklines, 'linewidth', 1)
setp(yticklines, 'linewidth', 1)
setp(xgridlines, 'linestyle', '-.')
setp(ygridlines, 'linestyle', '-.')
setp(yticklabels, 'color', 'black', fontsize='17')
setp(xticklabels, 'color', 'black', fontsize='17')
#TITLE
#title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)

xlabel(r'$\frac{H}{a}$', fontsize='30')
xlim([0,30])
ylabel(r'$\alpha$', fontsize='30')
ylim([-0.005,0.005])
#Legends
legend1=legend(loc=4)
for label in legend1.get_texts():
    label.set_fontsize('18')
#frame=legend.get_frame()
#frame.set_facecolor('0.7')

figure(2)
# Tweak spacing to prevent clipping of ylabel
#subplots_adjust(left=0.15)
font = {'family' : 'Verdana',
        'color'  : 'black',
        'weight' : 'normal',
        'size'   : 25,       
        }
 
#plt.rc('text', usetex=True)
#Adding the image to the graph
#im=read_png('SandH.png')
#imageBox=OffsetImage(im,zoom=0.37)
#xy=[23.0,0.009]
#ab = AnnotationBbox(imageBox, xy,
#    xybox=(5., -5.),
#    xycoords='data',
#    boxcoords="offset points")                                  
#fig = gcf()
#fig.clf()
#ax=subplot(111)
#ax.add_artist(ab)
#defiing the style for the graph

#PLOTS
rc('font', size=18,family= 'Verdana')
rcParams['xtick.major.pad']='15'
rcParams['ytick.major.pad']='15'

plbet1=plot(H, bet1,'o',color='black',label=r'$\beta_1$')
plbet2=plot(H, bet2,'*',color='black',label=r'$\beta_2$')
plbet3=plot(H2[12:], bet3[12:],'r-',color='red',label=r'$\beta_3$')

#plkI20E=plot(D, kIk22E,'o',color='black')

text(25,0.001,r'$\frac{S}{a}=20$',fontsize=25,color='black') #Text in the plot
grid(True)
#GRID
xticklines = getp(gca(), 'xticklines')
yticklines = getp(gca(), 'yticklines')
xgridlines = getp(gca(), 'xgridlines')
ygridlines = getp(gca(), 'ygridlines')
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(xticklines, 'linewidth', 1)
setp(yticklines, 'linewidth', 1)
setp(xgridlines, 'linestyle', '-.')
setp(ygridlines, 'linestyle', '-.')
setp(yticklabels, 'color', 'black', fontsize='17')
setp(xticklabels, 'color', 'black', fontsize='17')
#TITLE
#title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)
xlabel(r'$\frac{H}{a}$', fontsize='30')
xlim([0,30])
ylabel(r'$\beta$', fontsize='30')
ylim([-0.01,0.005])
#Legends
legend1=legend(loc=4)
for label in legend1.get_texts():
    label.set_fontsize('18')
#frame=legend.get_frame()
#frame.set_facecolor('0.7')

figure(3)
# Tweak spacing to prevent clipping of ylabel
#subplots_adjust(left=0.15)
font = {'family' : 'Verdana',
        'color'  : 'black',
        'weight' : 'normal',
        'size'   : 25,       
        }
 
#plt.rc('text', usetex=True)
#Adding the image to the graph
#im=read_png('SandH.png')
#imageBox=OffsetImage(im,zoom=0.37)
#xy=[23.0,-0.009]
#ab = AnnotationBbox(imageBox, xy,
#    xybox=(5., -5.),
#    xycoords='data',
#    boxcoords="offset points")                                  
#fig = gcf()
#fig.clf()
#ax=subplot(111)
#ax.add_artist(ab)
#defiing the style for the graph

#PLOTS
rc('font', size=18,family= 'Verdana')
rcParams['xtick.major.pad']='18'
rcParams['ytick.major.pad']='18'

plbet1=plot(H, gam1,'o',color='black',label=r'$\gamma_1$')
plbet2=plot(H, gam2,'*',color='black',label=r'$\gamma_2$')
plbet3=plot(H2[12:], gam3[12:],'r-',color='red',label=r'$\gamma_3$')

#plkI20E=plot(D, kIk22E,'o',color='black')

text(25,0.0015,r'$\frac{S}{a}=20$',fontsize=25,color='black') #Text in the plot
grid(True)
#GRID
xticklines = getp(gca(), 'xticklines')
yticklines = getp(gca(), 'yticklines')
xgridlines = getp(gca(), 'xgridlines')
ygridlines = getp(gca(), 'ygridlines')
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(xticklines, 'linewidth', 1)
setp(yticklines, 'linewidth', 1)
setp(xgridlines, 'linestyle', '-.')
setp(ygridlines, 'linestyle', '-.')
setp(yticklabels, 'color', 'black', fontsize='17')
setp(xticklabels, 'color', 'black', fontsize='17')
#TITLE
#title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)
xlabel(r'$\frac{H}{a}$', fontsize='30')
xlim([0,30])
ylabel(r'$\gamma$', fontsize='30')
ylim([-0.005,0.01])
#Legends
legend1=legend(loc=1)
for label in legend1.get_texts():
    label.set_fontsize('18')
#frame=legend.get_frame()
#frame.set_facecolor('0.7')

show()


==> Figures/Pythons/S5.py <==
import matplotlib.pyplot as plt
from pylab import *
from matplotlib.offsetbox import AnnotationBbox, OffsetImage
from matplotlib._png import read_png
from matplotlib import rc, font_manager
#rom numpy import arange
from matplotlib.pyplot import figure, axes, plot, xlabel, ylabel, title, \
grid, savefig, show
#This file plots for the point A of two cracks with angle!
close('all')
#The results for exact solution
#The results are kI-kIo
H=[0., 1., 2., 3., 4., 5., 6., 7., 8., 9., 10., 11., 12., 13., 14., 15., \
16., 17., 18., 19., 20., 21., 22., 23., 24., 25., 26., 27., 28., 29., \
30.]
H2=[0,0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1., 1.1, 1.2, 1.3, 1.4, \
1.5, 1.6, 1.7, 1.8, 1.9, 2., 2.1, 2.2, 2.3, 2.4, 2.5, 2.6, 2.7, 2.8, \
2.9, 3., 3.1, 3.2, 3.3, 3.4, 3.5, 3.6, 3.7, 3.8, 3.9, 4., 4.1, 4.2, \
4.3, 4.4, 4.5, 4.6, 4.7, 4.8, 4.9, 5., 5.1, 5.2, 5.3, 5.4, 5.5, 5.6, \
5.7, 5.8, 5.9, 6., 6.1, 6.2, 6.3, 6.4, 6.5, 6.6, 6.7, 6.8, 6.9, 7., \
7.1, 7.2, 7.3, 7.4, 7.5, 7.6, 7.7, 7.8, 7.9, 8., 8.1, 8.2, 8.3, 8.4, \
8.5, 8.6, 8.7, 8.8, 8.9, 9., 9.1, 9.2, 9.3, 9.4, 9.5, 9.6, 9.7, 9.8, \
9.9, 10., 10.1, 10.2, 10.3, 10.4, 10.5, 10.6, 10.7, 10.8, 10.9, 11., \
11.1, 11.2, 11.3, 11.4, 11.5, 11.6, 11.7, 11.8, 11.9, 12., 12.1, \
12.2, 12.3, 12.4, 12.5, 12.6, 12.7, 12.8, 12.9, 13., 13.1, 13.2, \
13.3, 13.4, 13.5, 13.6, 13.7, 13.8, 13.9, 14., 14.1, 14.2, 14.3, \
14.4, 14.5, 14.6, 14.7, 14.8, 14.9, 15., 15.1, 15.2, 15.3, 15.4, \
15.5, 15.6, 15.7, 15.8, 15.9, 16., 16.1, 16.2, 16.3, 16.4, 16.5, \
16.6, 16.7, 16.8, 16.9, 17., 17.1, 17.2, 17.3, 17.4, 17.5, 17.6, \
17.7, 17.8, 17.9, 18., 18.1, 18.2, 18.3, 18.4, 18.5, 18.6, 18.7, \
18.8, 18.9, 19., 19.1, 19.2, 19.3, 19.4, 19.5, 19.6, 19.7, 19.8, \
19.9, 20., 20.1, 20.2, 20.3, 20.4, 20.5, 20.6, 20.7, 20.8, 20.9, 21., \
21.1, 21.2, 21.3, 21.4, 21.5, 21.6, 21.7, 21.8, 21.9, 22., 22.1, \
22.2, 22.3, 22.4, 22.5, 22.6, 22.7, 22.8, 22.9, 23., 23.1, 23.2, \
23.3, 23.4, 23.5, 23.6, 23.7, 23.8, 23.9, 24., 24.1, 24.2, 24.3, \
24.4, 24.5, 24.6, 24.7, 24.8, 24.9, 25., 25.1, 25.2, 25.3, 25.4, \
25.5, 25.6, 25.7, 25.8, 25.9, 26., 26.1, 26.2, 26.3, 26.4, 26.5, \
26.6, 26.7, 26.8, 26.9, 27., 27.1, 27.2, 27.3, 27.4, 27.5, 27.6, \
27.7, 27.8, 27.9, 28., 28.1, 28.2, 28.3, 28.4, 28.5, 28.6, 28.7, \
28.8, 28.9, 29., 29.1, 29.2, 29.3, 29.4, 29.5, 29.6, 29.7, 29.8, \
29.9, 30.]

# k2=0.5
#First solution
alf1=[0.0480025, 0.0529256, 0.0420251, 0.0274261, 0.0155776, 0.00774121, \
0.00309676, 0.000534948, -0.000787897, -0.00140968, -0.00164801, \
-0.00168355, -0.00161699, -0.00150363, -0.00137332, -0.00124172, \
-0.00111664, -0.00100157, -0.000897661, -0.000804855, -0.000722479, \
-0.000649603, -0.00058522, -0.00052835, -0.000478081, -0.000433588, \
-0.000394143, -0.000359105, -0.000327917, -0.000300094, -0.000275219]
#second and the first solution are equal in Alpha
#third solution
#alf3=[0.0170717, 0.0628539, 0.0723168, 0.0229146, -0.000726076, \
#-0.00554204, -0.00536863, -0.00435065, -0.00339928, -0.00265513, \
#-0.00209632, -0.00167824, -0.00136269, -0.00112137, -0.000934214, \
#-0.000787024, -0.000669738, -0.000575136, -0.00049797, -0.000434376, \
#-0.000381472, -0.00033708, -0.000299533, -0.000267544, -0.000240107, \
#-0.000216427, -0.000195872, -0.000177935, -0.000162204, -0.000148344, \
#-0.000136079]
alf3=[-0.00779021, -0.00901499, -0.010238, -0.0114523, -0.0126507, \
-0.013826, -0.0149709, -0.0160786, -0.0171422, -0.0181553, \
-0.0191117, 0.0200059, 0.0208328, 0.021588, 0.0222677, 0.0228689, \
0.0233893, 0.0238272, 0.0241819, 0.0244533, 0.024642, 0.0247492, \
0.0247771, 0.0247281, 0.0246053, 0.0244123, 0.024153, 0.0238318, \
0.0234532, 0.023022, 0.022543, 0.0220213, 0.0214618, 0.0208694, \
0.020249, 0.0196052, 0.0189426, 0.0182654, 0.0175777, 0.0168834, \
0.0161859, 0.0154885, 0.0147943, 0.0141059, 0.0134258, 0.0127561, \
0.0120987, 0.0114553, 0.0108272, 0.0102157, 0.00962173, 0.00904602, \
0.00848921, 0.00795172, 0.00743384, 0.00693571, 0.00645739, \
0.00599877, 0.00555972, 0.00513996, 0.0047392, 0.00435705, \
0.00399309, 0.00364685, 0.00331784, 0.00300553, 0.00270938, \
0.00242882, 0.0021633, 0.00191223, 0.00167506, 0.00145121, \
0.00124012, 0.00104123, 0.000854002, 0.000677903, 0.000512412, \
0.000357025, 0.000211253, 0.0000746216, -0.0000533263, -0.000173031, \
-0.000284917, -0.000389392, -0.000486845, -0.00057765, -0.000662166, \
-0.000740734, -0.000813679, -0.000881314, -0.000943934, -0.00100182, \
-0.00105524, -0.00110445, -0.0011497, -0.0011912, -0.00122919, \
-0.00126386, -0.00129541, -0.00132403, -0.0013499, -0.00137317, \
-0.00139401, -0.00141256, -0.00142897, -0.00144336, -0.00145587, \
-0.00146661, -0.00147569, -0.00148322, -0.0014893, -0.00149402, \
-0.00149747, -0.00149974, -0.0015009, -0.00150103, -0.00150019, \
-0.00149846, -0.00149589, -0.00149255, -0.00148849, -0.00148376, \
-0.00147841, -0.00147248, -0.00146603, -0.00145908, -0.00145168, \
-0.00144387, -0.00143568, -0.00142713, -0.00141827, -0.00140911, \
-0.00139969, -0.00139002, -0.00138014, -0.00137007, -0.00135981, \
-0.00134941, -0.00133886, -0.0013282, -0.00131742, -0.00130656, \
-0.00129562, -0.00128462, -0.00127357, -0.00126248, -0.00125136, \
-0.00124021, -0.00122906, -0.00121791, -0.00120676, -0.00119563, \
-0.00118452, -0.00117344, -0.00116239, -0.00115137, -0.00114041, \
-0.00112949, -0.00111862, -0.00110782, -0.00109707, -0.00108639, \
-0.00107577, -0.00106523, -0.00105476, -0.00104437, -0.00103405, \
-0.00102381, -0.00101366, -0.00100359, -0.000993602, -0.000983702, \
-0.000973889, -0.000964164, -0.000954528, -0.000944982, -0.000935526, \
-0.000926161, -0.000916887, -0.000907704, -0.000898614, -0.000889615, \
-0.000880708, -0.000871893, -0.000863169, -0.000854537, -0.000845997, \
-0.000837547, -0.000829188, -0.00082092, -0.000812742, -0.000804653, \
-0.000796653, -0.000788742, -0.000780918, -0.000773182, -0.000765533, \
-0.00075797, -0.000750492, -0.000743099, -0.000735791, -0.000728565, \
-0.000721422, -0.000714361, -0.000707382, -0.000700482, -0.000693662, \
-0.000686922, -0.000680259, -0.000673673, -0.000667164, -0.00066073, \
-0.000654372, -0.000648087, -0.000641876, -0.000635737, -0.000629669, \
-0.000623673, -0.000617747, -0.000611889, -0.000606101, -0.000600379, \
-0.000594725, -0.000589137, -0.000583614, -0.000578155, -0.00057276, \
-0.000567429, -0.000562159, -0.000556951, -0.000551803, -0.000546715, \
-0.000541687, -0.000536716, -0.000531804, -0.000526949, -0.000522149, \
-0.000517406, -0.000512717, -0.000508082, -0.000503501, -0.000498973, \
-0.000494497, -0.000490072, -0.000485698, -0.000481374, -0.0004771, \
-0.000472874, -0.000468697, -0.000464568, -0.000460485, -0.000456449, \
-0.000452458, -0.000448513, -0.000444613, -0.000440756, -0.000436943, \
-0.000433173, -0.000429445, -0.000425759, -0.000422114, -0.000418511, \
-0.000414947, -0.000411423, -0.000407938, -0.000404492, -0.000401083, \
-0.000397713, -0.00039438, -0.000391083, -0.000387823, -0.000384598, \
-0.000381409, -0.000378255, -0.000375135, -0.000372049, -0.000368996, \
-0.000365977, -0.00036299, -0.000360035, -0.000357112, -0.000354221, \
-0.000351361, -0.000348531, -0.000345732, -0.000342962, -0.000340222, \
-0.000337511, -0.000334828, -0.000332174, -0.000329548, -0.00032695, \
-0.000324379, -0.000321834, -0.000319317, -0.000316826, -0.00031436, \
-0.00031192, -0.000309506, -0.000307116, -0.000304752]
##BETA
##first solution
bet1=[-0.053494, -0.0597221, -0.047495, -0.0306904, -0.0169565, -0.0078974, \
-0.00258689, 0.000281157, 0.00170584, 0.00232315, 0.00250671, \
0.00246738, 0.00232141, 0.00213164, 0.0019312, 0.00173684, \
0.00155638, 0.00139279, 0.00124653, 0.00111679, 0.0010022, \
0.000901176, 0.000812152, 0.000733656, 0.000664356, 0.000603068, \
0.000548758, 0.000500525, 0.000457591, 0.000419282, 0.000385019]
##second solution
bet2=[-0.0569576, -0.0628399, -0.0501167, -0.0328329, -0.0186889, \
-0.00929591, -0.00371975, -0.000642578, 0.000946349, 0.00169302, \
0.00197908, 0.00202161, 0.00194157, 0.00180537, 0.00164884, \
0.0014908, 0.00134059, 0.00120242, 0.00107766, 0.000966235, \
0.000867333, 0.000779838, 0.000702544, 0.000634269, 0.000573919, \
0.000520505, 0.000473151, 0.000431088, 0.000393647, 0.000360247, \
0.000330385]
##third solution
#bet3=[-0.0204906, -0.0753228, -0.0866151, -0.027501, 0.000871597, \
#0.0066527, 0.00644454, 0.00522257, 0.00408055, 0.00318726, \
#0.00251646, 0.0020146, 0.0016358, 0.00134612, 0.00112145, 0.00094476, \
#0.000803968, 0.000690405, 0.000597773, 0.000521434, 0.000457928, \
#0.000404638, 0.000359566, 0.000321166, 0.000288229, 0.000259803, \
#0.000235129, 0.000213596, 0.000194713, 0.000178075, 0.000163353]
bet3=[0.0093513, 0.0108214, 0.0122894, 0.0137468, 0.0151851, 0.0165956, \
0.0179697, 0.019299, 0.0205753, 0.0217909, 0.0229385, -0.0240113, \
-0.0250034, -0.0259095, -0.0267249, -0.0274462, -0.0280704, \
-0.0285957, -0.0290212, -0.0293467, -0.029573, -0.0297017, \
-0.0297351, -0.0296763, -0.029529, -0.0292975, -0.0289865, \
-0.0286012, -0.028147, -0.0276297, -0.0270552, -0.0264293, \
-0.0257581, -0.0250474, -0.024303, -0.0235306, -0.0227356, -0.021923, \
-0.0210979, -0.0202647, -0.0194277, -0.0185908, -0.0177577, \
-0.0169316, -0.0161154, -0.0153116, -0.0145226, -0.0137504, \
-0.0129966, -0.0122626, -0.0115497, -0.0108587, -0.0101903, \
-0.00954516, -0.00892353, -0.00832561, -0.00775145, -0.00720095, \
-0.00667391, -0.00617005, -0.00568898, -0.00523026, -0.00479336, \
-0.00437774, -0.00398279, -0.00360789, -0.00325238, -0.0029156, \
-0.00259686, -0.00229548, -0.00201078, -0.00174206, -0.00148866, \
-0.00124991, -0.00102516, -0.000813769, -0.00061511, -0.000428581, \
-0.000253593, -0.0000895775, 0.000064014, 0.000207711, 0.000342021, \
0.000467434, 0.000584419, 0.000693424, 0.000794878, 0.000889193, \
0.000976758, 0.00105795, 0.00113312, 0.00120261, 0.00126674, \
0.00132581, 0.00138012, 0.00142995, 0.00147554, 0.00151717, \
0.00155504, 0.0015894, 0.00162045, 0.00164838, 0.0016734, 0.00169567, \
0.00171536, 0.00173264, 0.00174765, 0.00176055, 0.00177145, \
0.00178049, 0.00178779, 0.00179345, 0.0017976, 0.00180032, \
0.00180171, 0.00180186, 0.00180086, 0.00179878, 0.0017957, \
0.00179169, 0.00178681, 0.00178114, 0.00177471, 0.0017676, \
0.00175985, 0.00175151, 0.00174263, 0.00173325, 0.00172341, \
0.00171316, 0.00170251, 0.00169152, 0.00168021, 0.00166861, \
0.00165675, 0.00164465, 0.00163235, 0.00161986, 0.0016072, \
0.00159439, 0.00158146, 0.00156842, 0.00155529, 0.00154209, \
0.00152882, 0.0015155, 0.00150215, 0.00148878, 0.00147539, 0.001462, \
0.00144862, 0.00143526, 0.00142192, 0.00140862, 0.00139535, \
0.00138213, 0.00136897, 0.00135586, 0.00134282, 0.00132984, \
0.00131694, 0.00130412, 0.00129138, 0.00127872, 0.00126616, \
0.00125368, 0.0012413, 0.00122901, 0.00121682, 0.00120473, \
0.00119274, 0.00118086, 0.00116908, 0.0011574, 0.00114584, \
0.00113438, 0.00112303, 0.00111178, 0.00110065, 0.00108963, \
0.00107872, 0.00106791, 0.00105722, 0.00104664, 0.00103617, \
0.0010258, 0.00101555, 0.00100541, 0.000995376, 0.00098545, \
0.000975633, 0.000965923, 0.000956319, 0.000946823, 0.000937431, \
0.000928145, 0.000918962, 0.000909884, 0.000900907, 0.000892033, \
0.000883259, 0.000874585, 0.000866011, 0.000857535, 0.000849156, \
0.000840874, 0.000832687, 0.000824595, 0.000816597, 0.000808692, \
0.000800878, 0.000793155, 0.000785522, 0.000777978, 0.000770521, \
0.000763152, 0.000755869, 0.000748671, 0.000741556, 0.000734525, \
0.000727576, 0.000720708, 0.000713921, 0.000707213, 0.000700583, \
0.00069403, 0.000687554, 0.000681154, 0.000674828, 0.000668575, \
0.000662396, 0.000656289, 0.000650252, 0.000644286, 0.000638389, \
0.00063256, 0.000626799, 0.000621105, 0.000615477, 0.000609913, \
0.000604414, 0.000598978, 0.000593604, 0.000588293, 0.000583042, \
0.000577852, 0.000572721, 0.000567649, 0.000562634, 0.000557677, \
0.000552776, 0.000547931, 0.000543141, 0.000538405, 0.000533723, \
0.000529093, 0.000524516, 0.00051999, 0.000515515, 0.000511091, \
0.000506715, 0.000502389, 0.000498111, 0.000493881, 0.000489697, \
0.00048556, 0.000481469, 0.000477423, 0.000473422, 0.000469465, \
0.000465551, 0.00046168, 0.000457852, 0.000454065, 0.00045032, \
0.000446615, 0.000442951, 0.000439326, 0.000435741, 0.000432194, \
0.000428686, 0.000425215, 0.000421781, 0.000418384, 0.000415024, \
0.000411699, 0.00040841, 0.000405155, 0.000401935, 0.000398749, \
0.000395597, 0.000392478, 0.000389391, 0.000386337, 0.000383315, \
0.000380324, 0.000377365, 0.000374436, 0.000371538, 0.000368669, \
0.000365831]
###GAMMA
#first solution
gam1=[0.0633686, 0.0610707, 0.0444872, 0.0269925, 0.0140309, 0.00592559, \
0.00134292, -0.00105146, -0.00218757, -0.00263322, -0.00271474, \
-0.00261393, -0.00243001, -0.00221606, -0.0019996, -0.00179418, \
-0.00160571, -0.00143609, -0.00128509, -0.00115151, -0.0010337, \
-0.000929927, -0.000838515, -0.000757918, -0.000686748, -0.000623786, \
-0.000567968, -0.000518369, -0.000474194, -0.000434755, -0.00039946]
#second solution
gam2=[0.0670184, 0.0643332, 0.0472302, 0.0292422, 0.0158575, 0.00740481, \
0.00254378, -0.0000709072, -0.00138069, -0.00196346, -0.00215381, \
-0.00213998, -0.00202616, -0.00186919, -0.00169945, -0.00153265, \
-0.00137638, -0.00123379, -0.00110566, -0.000991548, -0.000890425, \
-0.000801039, -0.000722097, -0.000652364, -0.000590708, -0.000536114, \
-0.000487687, -0.000444644, -0.000406306, -0.000372081, -0.000341461]
#third solution
#gam3=[0.193549, -0.0779264, 0.208936, 0.142057, 0.0287369, -0.00490639, \
#-0.0101692, -0.00914792, -0.00725942, -0.00561928, -0.00436301, \
#-0.00342812, -0.00273243, -0.00220951, -0.0018111, -0.00150317, \
#-0.00126183, -0.00107015, -0.000916053, -0.000790748, -0.000687795, \
#-0.000602399, -0.000530942, -0.000470668, -0.000419448, -0.000375625, \
#-0.000337893, -0.000305215, -0.000276759, -0.000251855, -0.000229957]
gam3=[0.0214058, 0.0196527, 0.017718, 0.0156076, 0.0133297, 0.0108951, \
0.00831679, 0.00560984, 0.00279143, -0.000119451, -0.00310228, \
0.00613529, 0.00919577, 0.0122604, 0.0153057, 0.0183083, 0.0212453, \
0.0240947, 0.0268356, 0.0294486, 0.0319162, 0.0342226, 0.0363543, \
0.0383, 0.0400508, 0.0416, 0.0429436, 0.0440795, 0.0450082, \
0.0457319, 0.046255, 0.0465836, 0.0467251, 0.0466885, 0.0464838, \
0.0461218, 0.0456142, 0.0449729, 0.0442104, 0.0433389, 0.0423708, \
0.0413184, 0.0401933, 0.0390072, 0.0377707, 0.0364943, 0.0351875, \
0.0338594, 0.0325183, 0.0311717, 0.0298265, 0.028489, 0.0271646, \
0.0258582, 0.0245741, 0.0233159, 0.0220867, 0.0208892, 0.0197254, \
0.0185971, 0.0175055, 0.0164517, 0.0154362, 0.0144594, 0.0135214, \
0.012622, 0.0117609, 0.0109377, 0.0101516, 0.00940199, 0.00868797, \
0.00800861, 0.00736291, 0.00674982, 0.00616826, 0.00561712, \
0.00509527, 0.00460159, 0.00413495, 0.00369422, 0.00327829, \
0.00288608, 0.00251651, 0.00216854, 0.00184116, 0.00153337, \
0.00124423, 0.000972801, 0.000718201, 0.00047957, 0.000256083, \
0.0000469519, -0.000148583, -0.000331245, -0.000501728, -0.000660694, \
-0.000808772, -0.000946563, -0.00107464, -0.00119355, -0.0013038, \
-0.0014059, -0.00150029, -0.00158744, -0.00166775, -0.00174163, \
-0.00180945, -0.00187157, -0.00192833, -0.00198004, -0.00202701, \
-0.00206952, -0.00210784, -0.00214224, -0.00217294, -0.00220018, \
-0.00222417, -0.00224512, -0.00226321, -0.00227863, -0.00229154, \
-0.00230212, -0.0023105, -0.00231683, -0.00232125, -0.00232389, \
-0.00232486, -0.00232427, -0.00232224, -0.00231885, -0.00231422, \
-0.00230841, -0.00230153, -0.00229364, -0.00228483, -0.00227515, \
-0.00226468, -0.00225348, -0.0022416, -0.0022291, -0.00221604, \
-0.00220245, -0.00218838, -0.00217389, -0.00215899, -0.00214375, \
-0.00212818, -0.00211232, -0.00209621, -0.00207986, -0.00206332, \
-0.0020466, -0.00202973, -0.00201273, -0.00199562, -0.00197843, \
-0.00196116, -0.00194384, -0.00192648, -0.0019091, -0.00189171, \
-0.00187433, -0.00185696, -0.00183963, -0.00182232, -0.00180507, \
-0.00178788, -0.00177075, -0.00175369, -0.00173672, -0.00171983, \
-0.00170303, -0.00168633, -0.00166974, -0.00165326, -0.00163688, \
-0.00162063, -0.0016045, -0.00158849, -0.0015726, -0.00155685, \
-0.00154123, -0.00152574, -0.00151038, -0.00149517, -0.00148009, \
-0.00146515, -0.00145036, -0.0014357, -0.00142119, -0.00140682, \
-0.0013926, -0.00137852, -0.00136458, -0.00135079, -0.00133714, \
-0.00132363, -0.00131027, -0.00129705, -0.00128397, -0.00127103, \
-0.00125824, -0.00124558, -0.00123307, -0.00122069, -0.00120845, \
-0.00119635, -0.00118439, -0.00117256, -0.00116086, -0.0011493, \
-0.00113787, -0.00112657, -0.00111541, -0.00110437, -0.00109345, \
-0.00108267, -0.00107201, -0.00106147, -0.00105106, -0.00104076, \
-0.00103059, -0.00102054, -0.0010106, -0.00100078, -0.000991077, \
-0.000981487, -0.000972009, -0.000962643, -0.000953387, -0.00094424, \
-0.0009352, -0.000926267, -0.000917439, -0.000908715, -0.000900093, \
-0.000891573, -0.000883153, -0.000874832, -0.000866609, -0.000858482, \
-0.000850451, -0.000842514, -0.00083467, -0.000826917, -0.000819256, \
-0.000811684, -0.000804201, -0.000796804, -0.000789495, -0.00078227, \
-0.000775129, -0.000768071, -0.000761096, -0.000754201, -0.000747386, \
-0.000740649, -0.000733991, -0.000727409, -0.000720903, -0.000714472, \
-0.000708115, -0.00070183, -0.000695618, -0.000689476, -0.000683405, \
-0.000677403, -0.000671469, -0.000665602, -0.000659802, -0.000654068, \
-0.000648398, -0.000642792, -0.00063725, -0.000631769, -0.00062635, \
-0.000620992, -0.000615694, -0.000610455, -0.000605274, -0.000600151, \
-0.000595084, -0.000590074, -0.000585119, -0.000580218, -0.000575372, \
-0.000570579, -0.000565838, -0.000561149, -0.000556512, -0.000551925, \
-0.000547387, -0.000542899, -0.00053846, -0.000534069, -0.000529725, \
-0.000525427, -0.000521176, -0.000516971, -0.00051281, -0.000508694]
#Match results


figure(1)
hold(True)

font = {'family' : 'Verdana',
        'color'  : 'black',
        'weight' : 'normal',
        'size'   : 25,       
        }

#plt.rc('text', usetex=True)
#Adding the image to the graph
#im=read_png('SandH.png')
#imageBox=OffsetImage(im,zoom=0.37)
#xy=[23.0,-0.009]
#ab = AnnotationBbox(imageBox, xy,
#    xybox=(5., -5.),
#    xycoords='data',
#    boxcoords="offset points")                                  
#fig = gcf()
#fig.clf()
#ax=subplot(111)
#ax.add_artist(ab)
#defiing the style for the graph

#PLOTS
rc('font', size=18,family= 'Verdana')
rcParams['xtick.major.pad']='15'
rcParams['ytick.major.pad']='15'

plalf1=plot(H, alf1,'o',color='black',label=r'$\alpha_{1(2)}$')
plalf2=plot(H2[30:], alf3[30:],'r-',color='red',label=r'$\alpha_3$')

   
#plkI20E=plot(D, kIk22E,'o',color='black')
text(25,0.001,r'$\frac{S}{a}=5$',fontsize=25,color='black') #Text in the plot

grid(True)
#GRID
xticklines = getp(gca(), 'xticklines')
yticklines = getp(gca(), 'yticklines')
xgridlines = getp(gca(), 'xgridlines')
ygridlines = getp(gca(), 'ygridlines')
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(xticklines, 'linewidth', 1)
setp(yticklines, 'linewidth', 1)
setp(xgridlines, 'linestyle', '-.')
setp(ygridlines, 'linestyle', '-.')
setp(yticklabels, 'color', 'black', fontsize='17')
setp(xticklabels, 'color', 'black', fontsize='17')
#TITLE
#title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)

xlabel(r'$\frac{H}{a}$', fontsize='30')
xlim([0,30])
ylabel(r'$\alpha$', fontsize='30')
ylim([-0.015,0.015])
#Legends
legend1=legend(loc=4)
for label in legend1.get_texts():
    label.set_fontsize('18')
#frame=legend.get_frame()
#frame.set_facecolor('0.7')

figure(2)
# Tweak spacing to prevent clipping of ylabel
#subplots_adjust(left=0.15)
font = {'family' : 'Verdana',
        'color'  : 'black',
        'weight' : 'normal',
        'size'   : 25,       
        }
 
#plt.rc('text', usetex=True)
#Adding the image to the graph
#im=read_png('SandH.png')
#imageBox=OffsetImage(im,zoom=0.37)
#xy=[23.0,0.009]
#ab = AnnotationBbox(imageBox, xy,
#    xybox=(5., -5.),
#    xycoords='data',
#    boxcoords="offset points")                                  
#fig = gcf()
#fig.clf()
#ax=subplot(111)
#ax.add_artist(ab)
#defiing the style for the graph

#PLOTS
rc('font', size=18,family= 'Verdana')
rcParams['xtick.major.pad']='15'
rcParams['ytick.major.pad']='15'

plbet1=plot(H, bet1,'o',color='black',label=r'$\beta_1$')
plbet2=plot(H, bet2,'*',color='black',label=r'$\beta_2$')
plbet3=plot(H2[30:], bet3[30:],'r-',color='red',label=r'$\beta_3$')

#plkI20E=plot(D, kIk22E,'o',color='black')

text(25,0.002,r'$\frac{S}{a}=5$',fontsize=25,color='black') #Text in the plot
grid(True)
#GRID
xticklines = getp(gca(), 'xticklines')
yticklines = getp(gca(), 'yticklines')
xgridlines = getp(gca(), 'xgridlines')
ygridlines = getp(gca(), 'ygridlines')
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(xticklines, 'linewidth', 1)
setp(yticklines, 'linewidth', 1)
setp(xgridlines, 'linestyle', '-.')
setp(ygridlines, 'linestyle', '-.')
setp(yticklabels, 'color', 'black', fontsize='17')
setp(xticklabels, 'color', 'black', fontsize='17')
#TITLE
#title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)
xlabel(r'$\frac{H}{a}$', fontsize='30')
xlim([0,30])
ylabel(r'$\beta$', fontsize='30')
ylim([-0.015,0.015])
#Legends
legend1=legend(loc=4)
for label in legend1.get_texts():
    label.set_fontsize('18')
#frame=legend.get_frame()
#frame.set_facecolor('0.7')

figure(3)
# Tweak spacing to prevent clipping of ylabel
#subplots_adjust(left=0.15)
font = {'family' : 'Verdana',
        'color'  : 'black',
        'weight' : 'normal',
        'size'   : 25,       
        }
 
#plt.rc('text', usetex=True)
#Adding the image to the graph
#im=read_png('SandH.png')
#imageBox=OffsetImage(im,zoom=0.37)
#xy=[23.0,-0.009]
#ab = AnnotationBbox(imageBox, xy,
#    xybox=(5., -5.),
#    xycoords='data',
#    boxcoords="offset points")                                  
#fig = gcf()
#fig.clf()
#ax=subplot(111)
#ax.add_artist(ab)
#defiing the style for the graph

#PLOTS
rc('font', size=18,family= 'Verdana')
rcParams['xtick.major.pad']='18'
rcParams['ytick.major.pad']='18'

plbet1=plot(H, gam1,'o',color='black',label=r'$\gamma_1$')
plbet2=plot(H, gam2,'*',color='black',label=r'$\gamma_2$')
plbet3=plot(H2[40:], gam3[40:],'r-',color='red',label=r'$\gamma_3$')

#plkI20E=plot(D, kIk22E,'o',color='black')

text(25,0.0015,r'$\frac{S}{a}=5$',fontsize=25,color='black') #Text in the plot
grid(True)
#GRID
xticklines = getp(gca(), 'xticklines')
yticklines = getp(gca(), 'yticklines')
xgridlines = getp(gca(), 'xgridlines')
ygridlines = getp(gca(), 'ygridlines')
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(xticklines, 'linewidth', 1)
setp(yticklines, 'linewidth', 1)
setp(xgridlines, 'linestyle', '-.')
setp(ygridlines, 'linestyle', '-.')
setp(yticklabels, 'color', 'black', fontsize='17')
setp(xticklabels, 'color', 'black', fontsize='17')
#TITLE
#title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)
xlabel(r'$\frac{H}{a}$', fontsize='30')
xlim([0,30])
ylabel(r'$\gamma$', fontsize='30')
ylim([-0.015,0.015])
#Legends
legend1=legend(loc=4)
for label in legend1.get_texts():
    label.set_fontsize('18')
#frame=legend.get_frame()
#frame.set_facecolor('0.7')

show()


==> Figures/Pythons/SigMatch.py <==
import matplotlib.pyplot as plt
from pylab import *
#from matplotlib.offsetbox import AnnotationBbox, OffsetImage
#from matplotlib._png import read_png
#from matplotlib import rc
#rom numpy import arange
#from matplotlib.pyplot import figure, axes, plot, xlabel, ylabel, title, \
#grid, savefig, show
#This file plots for the point A of two cracks with angle!
#close('all')
#def guess(unistr):
#    return ''.join([value for u in unistr
#                    for key,value in DIGIT.iteritems()
#                    if key in UD.name(u)])

DIGIT = {
    'MINUS': u'-',
    'ZERO': u'0',
    'ONE': u'1',
    'TWO': u'2',
    'THREE': u'3',
    'FOUR': u'4',
    'FIVE': u'5',
    'SIX': u'6',
    'SEVEN': u'7',
    'EIGHT': u'8',
    'NINE': u'9',
    'STOP': u'.'
    }
#The results for exact solution
x1=[0.01, 0.02, 0.03, 0.04, 0.05, 0.06, 0.07, 0.08, 0.09, 0.1, 0.11, \
0.12, 0.13, 0.14, 0.15, 0.16, 0.17, 0.18, 0.19, 0.2, 0.21, 0.22, \
0.23, 0.24, 0.25, 0.26, 0.27, 0.28, 0.29, 0.3, 0.31, 0.32, 0.33, \
0.34, 0.35, 0.36, 0.37, 0.38, 0.39, 0.4, 0.41, 0.42, 0.43, 0.44, \
0.45, 0.46, 0.47, 0.48, 0.49, 0.5, 0.51, 0.52, 0.53, 0.54, 0.55, \
0.56, 0.57, 0.58, 0.59, 0.6, 0.61, 0.62, 0.63, 0.64, 0.65, 0.66, \
0.67, 0.68, 0.69, 0.7, 0.71, 0.72, 0.73, 0.74, 0.75, 0.76, 0.77, \
0.78, 0.79, 0.8, 0.81, 0.82, 0.83, 0.84, 0.85, 0.86, 0.87, 0.88, \
0.89, 0.9, 0.91, 0.92, 0.93, 0.94, 0.95, 0.96, 0.97, 0.98, 0.99, 1., \
1.01, 1.02, 1.03, 1.04, 1.05, 1.06, 1.07, 1.08, 1.09, 1.1, 1.11, \
1.12, 1.13, 1.14, 1.15, 1.16, 1.17, 1.18, 1.19, 1.2, 1.21, 1.22, \
1.23, 1.24, 1.25, 1.26, 1.27, 1.28, 1.29, 1.3, 1.31, 1.32, 1.33, \
1.34, 1.35, 1.36, 1.37, 1.38, 1.39, 1.4, 1.41, 1.42, 1.43, 1.44, \
1.45, 1.46, 1.47, 1.48, 1.49, 1.5, 1.51, 1.52, 1.53, 1.54, 1.55, \
1.56, 1.57, 1.58, 1.59, 1.6, 1.61, 1.62, 1.63, 1.64, 1.65, 1.66, \
1.67, 1.68, 1.69, 1.7, 1.71, 1.72, 1.73, 1.74, 1.75, 1.76, 1.77, \
1.78, 1.79, 1.8, 1.81, 1.82, 1.83, 1.84, 1.85, 1.86, 1.87, 1.88, \
1.89, 1.9, 1.91, 1.92, 1.93, 1.94, 1.95, 1.96, 1.97, 1.98, 1.99, 2.];

#S=5, H=10
Fm=[0.00523684, 0.00361658, 0.00288236, 0.00243508, 0.00212334, \
0.00188844, 0.00170216, 0.00154901, 0.00141968, 0.00130818, \
0.00121045, 0.00112363, 0.00104565, 0.00097495, 0.000910333, \
0.00085087, 0.000795822, 0.000744591, 0.000696692, 0.000651721, \
0.000609344, 0.000569276, 0.000531277, 0.000495142, 0.000460694, \
0.000427777, 0.000396259, 0.00036602, 0.000336958, 0.000308979, \
0.000282003, 0.000255955, 0.000230771, 0.000206391, 0.000182761, \
0.000159834, 0.000137566, 0.000115917, 0.0000948495, 0.0000743311, \
0.0000543309, 0.0000348207, 0.0000157745, -2.83175*10**-6, \
-0.0000210202, -0.0000388113, -0.0000562244, -0.0000732771, \
-0.0000899861, -0.000106367, -0.000122433, -0.0001382, -0.000153679, \
-0.000168882, -0.00018382, -0.000198504, -0.000212944, -0.000227149, \
-0.000241128, -0.000254889, -0.000268441, -0.000281789, -0.000294943, \
-0.000307907, -0.00032069, -0.000333296, -0.000345731, -0.000358001, \
-0.000370112, -0.000382067, -0.000393872, -0.000405532, -0.00041705, \
-0.00042843, -0.000439678, -0.000450796, -0.000461787, -0.000472657, \
-0.000483407, -0.000494041, -0.000504563, -0.000514974, -0.000525278, \
-0.000535478, -0.000545576, -0.000555574, -0.000565476, -0.000575283, \
-0.000584997, -0.000594622, -0.000604158, -0.000613608, -0.000622974, \
-0.000632258, -0.000641462, -0.000650586, -0.000659634, -0.000668607, \
-0.000677505, -0.000686331, -0.000695087, -0.000703773, -0.000712392, \
-0.000720943, -0.00072943, -0.000737853, -0.000746212, -0.000754511, \
-0.000762749, -0.000770927, -0.000779048, -0.000787111, -0.000795118, \
-0.000803071, -0.000810969, -0.000818814, -0.000826607, -0.000834348, \
-0.000842039, -0.000849681, -0.000857274, -0.000864819, -0.000872317, \
-0.000879768, -0.000887174, -0.000894535, -0.000901852, -0.000909125, \
-0.000916356, -0.000923544, -0.000930691, -0.000937798, -0.000944864, \
-0.00095189, -0.000958877, -0.000965826, -0.000972737, -0.00097961, \
-0.000986447, -0.000993248, -0.00100001, -0.00100674, -0.00101344, \
-0.0010201, -0.00102672, -0.00103332, -0.00103988, -0.0010464, \
-0.0010529, -0.00105936, -0.0010658, -0.0010722, -0.00107857, \
-0.00108491, -0.00109122, -0.00109751, -0.00110376, -0.00110998, \
-0.00111618, -0.00112235, -0.00112849, -0.00113461, -0.00114069, \
-0.00114676, -0.00115279, -0.0011588, -0.00116478, -0.00117074, \
-0.00117667, -0.00118258, -0.00118847, -0.00119432, -0.00120016, \
-0.00120597, -0.00121176, -0.00121753, -0.00122327, -0.00122899, \
-0.00123469, -0.00124036, -0.00124602, -0.00125165, -0.00125726, \
-0.00126285, -0.00126842, -0.00127396, -0.00127949, -0.001285, \
-0.00129048, -0.00129595, -0.0013014, -0.00130683, -0.00131223, \
-0.00131762, -0.00132299, -0.00132834, -0.00133367, -0.00133899, \
-0.00134428, -0.00134956]


#
Sxy1=[0.000166473, 0.000160192, 0.000153866, 0.000147495, 0.000141078, \
0.000134616, 0.000128108, 0.000121554, 0.000114953, 0.000108306, \
0.000101612, 0.0000948705, 0.0000880815, 0.0000812448, 0.0000743599, \
0.0000674267, 0.0000604449, 0.0000534142, 0.0000463343, 0.0000392049, \
0.0000320258, 0.0000247966, 0.0000175171, 0.0000101869, \
2.80587*10**-6, -4.6264*10**-6, -0.0000121102, -0.0000196458, \
-0.0000272334, -0.0000348735, -0.0000425663, -0.0000503121, \
-0.0000581112, -0.0000659639, -0.0000738705, -0.0000818313, \
-0.0000898467, -0.0000979169, -0.000106042, -0.000114223, \
-0.00012246, -0.000130753, -0.000139102, -0.000147508, -0.000155971, \
-0.000164491, -0.000173069, -0.000181705, -0.0001904, -0.000199153, \
-0.000207965, -0.000216837, -0.000225769, -0.00023476, -0.000243812, \
-0.000252924, -0.000262098, -0.000271333, -0.00028063, -0.000289989, \
-0.00029941, -0.000308894, -0.000318442, -0.000328053, -0.000337727, \
-0.000347466, -0.00035727, -0.000367138, -0.000377072, -0.000387072, \
-0.000397137, -0.000407269, -0.000417468, -0.000427734, -0.000438067, \
-0.000448469, -0.000458938, -0.000469476, -0.000480084, -0.00049076, \
-0.000501507, -0.000512324, -0.000523211, -0.000534169, -0.000545199, \
-0.0005563, -0.000567474, -0.00057872, -0.000590039, -0.000601431, \
-0.000612897, -0.000624437, -0.000636052, -0.000647742, -0.000659507, \
-0.000671348, -0.000683265, -0.000695259, -0.000707329, -0.000719478, \
-0.000731704, -0.000744008, -0.000756391, -0.000768853, -0.000781395, \
-0.000794017, -0.000806719, -0.000819502, -0.000832366, -0.000845312, \
-0.00085834, -0.000871451, -0.000884645, -0.000897923, -0.000911284, \
-0.00092473, -0.00093826, -0.000951876, -0.000965578, -0.000979366, \
-0.000993241, -0.0010072, -0.00102125, -0.00103539, -0.00104961, \
-0.00106393, -0.00107833, -0.00109283, -0.00110741, -0.00112209, \
-0.00113686, -0.00115171, -0.00116667, -0.00118171, -0.00119685, \
-0.00121208, -0.0012274, -0.00124282, -0.00125834, -0.00127395, \
-0.00128966, -0.00130546, -0.00132136, -0.00133736, -0.00135346, \
-0.00136966, -0.00138595, -0.00140235, -0.00141884, -0.00143544, \
-0.00145214, -0.00146894, -0.00148584, -0.00150284, -0.00151995, \
-0.00153716, -0.00155448, -0.0015719, -0.00158943, -0.00160706, \
-0.0016248, -0.00164265, -0.0016606, -0.00167866, -0.00169684, \
-0.00171512, -0.00173351, -0.00175201, -0.00177062, -0.00178934, \
-0.00180818, -0.00182713, -0.00184619, -0.00186536, -0.00188465, \
-0.00190406, -0.00192358, -0.00194321, -0.00196296, -0.00198283, \
-0.00200282, -0.00202292, -0.00204315, -0.00206349, -0.00208395, \
-0.00210454, -0.00212524, -0.00214607, -0.00216702, -0.00218809, \
-0.00220929, -0.0022306, -0.00225205, -0.00227362, -0.00229531, \
-0.00231713, -0.00233908, -0.00236116, -0.00238336, -0.0024057]
#The results are kI-kIo
#H=10
Sxyex=[0.00465802, 0.00314701, 0.00247906, 0.00208126, 0.00180977, \
0.00160916, 0.00145295, 0.00132669, 0.00122175, 0.00113259, \
0.0010555, 0.000987868, 0.000927819, 0.000873944, 0.000825176, \
0.000780685, 0.000739816, 0.000702042, 0.000666938, 0.000634153, \
0.000603397, 0.000574425, 0.000547031, 0.00052104, 0.000496302, \
0.000472688, 0.000450083, 0.000428391, 0.000407524, 0.000387408, \
0.000367974, 0.000349163, 0.000330922, 0.000313203, 0.000295963, \
0.000279163, 0.000262768, 0.000246747, 0.000231071, 0.000215714, \
0.000200652, 0.000185863, 0.000171326, 0.000157024, 0.000142939, \
0.000129055, 0.000115358, 0.000101835, 0.0000884723, 0.000075259, \
0.0000621841, 0.0000492374, 0.0000364096, 0.0000236918, 0.0000110758, \
-1.44634*10**-6, -0.0000138818, -0.0000262373, -0.0000385196, \
-0.0000507345, -0.0000628878, -0.0000749851, -0.0000870313, \
-0.0000990314, -0.00011099, -0.000122911, -0.0001348, -0.000146659, \
-0.000158493, -0.000170306, -0.0001821, -0.000193879, -0.000205646, \
-0.000217404, -0.000229156, -0.000240905, -0.000252653, -0.000264402, \
-0.000276156, -0.000287916, -0.000299686, -0.000311466, -0.000323259, \
-0.000335066, -0.000346891, -0.000358735, -0.000370599, -0.000382485, \
-0.000394395, -0.000406331, -0.000418294, -0.000430286, -0.000442308, \
-0.000454361, -0.000466448, -0.000478569, -0.000490725, -0.000502919, \
-0.000515151, -0.000527422, -0.000539734, -0.000552088, -0.000564486, \
-0.000576927, -0.000589413, -0.000601946, -0.000614526, -0.000627154, \
-0.000639832, -0.000652561, -0.00066534, -0.000678172, -0.000691057, \
-0.000703996, -0.000716991, -0.000730041, -0.000743148, -0.000756312, \
-0.000769536, -0.000782818, -0.000796161, -0.000809565, -0.00082303, \
-0.000836558, -0.000850149, -0.000863805, -0.000877526, -0.000891312, \
-0.000905164, -0.000919084, -0.000933071, -0.000947127, -0.000961253, \
-0.000975448, -0.000989715, -0.00100405, -0.00101846, -0.00103294, \
-0.0010475, -0.00106213, -0.00107684, -0.00109162, -0.00110647, \
-0.00112141, -0.00113642, -0.00115151, -0.00116668, -0.00118192, \
-0.00119725, -0.00121266, -0.00122815, -0.00124372, -0.00125937, \
-0.00127511, -0.00129093, -0.00130684, -0.00132283, -0.00133891, \
-0.00135507, -0.00137132, -0.00138766, -0.00140409, -0.0014206, \
-0.0014372, -0.0014539, -0.00147068, -0.00148756, -0.00150453, \
-0.00152159, -0.00153874, -0.00155599, -0.00157333, -0.00159077, \
-0.0016083, -0.00162593, -0.00164365, -0.00166147, -0.00167939, \
-0.00169741, -0.00171553, -0.00173375, -0.00175206, -0.00177048, \
-0.001789, -0.00180762, -0.00182635, -0.00184517, -0.0018641, \
-0.00188314, -0.00190228, -0.00192153, -0.00194088, -0.00196034, \
-0.0019799, -0.00199958, -0.00201936, -0.00203925, -0.00205925, \
-0.00207937, -0.00209959]


#Match results


figure(1)
hold(True)



#defiing the style for the graph

#PLOTS
#rc('font', size=18,family= 'Verdana')
#rcParams['xtick.major.pad']='15'
#rcParams['ytick.major.pad']='15'

plalf1=plot(x1[:80], Fm[:80],'-',color='black',label='Matched',linewidth=2.0)
plalf1=plot(x1[79:], Sxy1[79:],'-',color='black',linewidth=2.0)
plalf1=plot(x1, Sxyex,'-.',color='black',label='Exact',linewidth=2.0)
vlines(x1[79],-0.004,-0.00367,linestyles='solid',linewidth=2.0)
text(x1[79],-0.0035,r'$l$',fontsize=20,color='black') #Text in the plot

   
#plkI20E=plot(D, kIk22E,'o',color='black')
text(0.03,-0.0025,'Inner Solution',fontsize=18,color='black',bbox=dict(facecolor='white', alpha=1)) #Text in the plot
text(1,-0.0025,'Outer Solution',fontsize=18,color='black',bbox=dict(facecolor='white', alpha=1)) #Text in the plot

grid(True)
#GRID
xticklines = getp(gca(), 'xticklines')
yticklines = getp(gca(), 'yticklines')
xgridlines = getp(gca(), 'xgridlines')
ygridlines = getp(gca(), 'ygridlines')
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(xticklines, 'linewidth', 1)
setp(yticklines, 'linewidth', 1)
setp(xgridlines, 'linestyle', '-.')
setp(ygridlines, 'linestyle', '-.')
setp(yticklabels, 'color', 'black', fontsize='15')
setp(xticklabels, 'color', 'black', fontsize='15')
#TITLE
#title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)

xlabel(r'$\frac{x}{a}$', fontsize='30')
#xlim([0,1.5])
ylabel(r'$\frac{\sigma_{xy}}{\sigma_y^{\infty}}$', fontsize='30')
ylim([-0.004,0.0040])
#Legends
legend1=legend(loc=1)
for label in legend1.get_texts():
    label.set_fontsize('18')
#frame=legend.get_frame()
#frame.set_facecolor('0.7')
#S=10, H=10
Fm=[-0.0127444, -0.00922298, -0.00770311, -0.00682054, -0.00623415, \
-0.00581301, -0.00549478, -0.00524557, -0.00504521, -0.00488083, \
-0.00474382, -0.00462815, -0.00452948, -0.0044446, -0.00437107, \
-0.004307, -0.0042509, -0.00420159, -0.0041581, -0.00411965, \
-0.0040856, -0.00405539, -0.00402858, -0.00400477, -0.00398364, \
-0.0039649, -0.00394831, -0.00393365, -0.00392074, -0.00390942, \
-0.00389953, -0.00389096, -0.00388358, -0.00387731, -0.00387204, \
-0.0038677, -0.00386422, -0.00386152, -0.00385956, -0.00385827, \
-0.00385761, -0.00385753, -0.003858, -0.00385897, -0.00386041, \
-0.00386229, -0.00386458, -0.00386726, -0.00387029, -0.00387367, \
-0.00387736, -0.00388135, -0.00388561, -0.00389014, -0.00389492, \
-0.00389993, -0.00390516, -0.0039106, -0.00391623, -0.00392205, \
-0.00392804, -0.0039342, -0.00394051, -0.00394696, -0.00395356, \
-0.00396029, -0.00396714, -0.00397411, -0.00398119, -0.00398838, \
-0.00399567, -0.00400305, -0.00401052, -0.00401808, -0.00402572, \
-0.00403343, -0.00404122, -0.00404907, -0.00405699, -0.00406498, \
-0.00407302, -0.00408112, -0.00408927, -0.00409747, -0.00410571, \
-0.00411401, -0.00412234, -0.00413072, -0.00413913, -0.00414758, \
-0.00415606, -0.00416457, -0.00417312, -0.00418169, -0.00419029, \
-0.00419892, -0.00420757, -0.00421624, -0.00422493, -0.00423365, \
-0.00424238, -0.00425113, -0.00425989, -0.00426868, -0.00427747, \
-0.00428628, -0.0042951, -0.00430393, -0.00431277, -0.00432162, \
-0.00433048, -0.00433935, -0.00434823, -0.00435711, -0.004366, \
-0.00437489, -0.00438379, -0.00439269, -0.0044016, -0.00441051, \
-0.00441942, -0.00442833, -0.00443724, -0.00444616, -0.00445507, \
-0.00446399, -0.0044729, -0.00448182, -0.00449073, -0.00449964, \
-0.00450855, -0.00451746, -0.00452636, -0.00453526, -0.00454416, \
-0.00455305, -0.00456194, -0.00457083, -0.00457971, -0.00458859, \
-0.00459746, -0.00460633, -0.00461519, -0.00462404, -0.00463289, \
-0.00464174, -0.00465058, -0.00465941, -0.00466824, -0.00467706]
Sxy1=[-0.00334961, -0.00335852, -0.00336744, -0.00337635, -0.00338527, \
-0.00339418, -0.0034031, -0.00341201, -0.00342093, -0.00342984, \
-0.00343876, -0.00344767, -0.00345659, -0.0034655, -0.00347442, \
-0.00348333, -0.00349225, -0.00350116, -0.00351008, -0.00351899, \
-0.00352791, -0.00353682, -0.00354574, -0.00355465, -0.00356357, \
-0.00357248, -0.0035814, -0.00359031, -0.00359923, -0.00360814, \
-0.00361706, -0.00362597, -0.00363489, -0.0036438, -0.00365272, \
-0.00366163, -0.00367055, -0.00367946, -0.00368838, -0.00369729, \
-0.00370621, -0.00371512, -0.00372404, -0.00373295, -0.00374187, \
-0.00375078, -0.0037597, -0.00376861, -0.00377753, -0.00378644, \
-0.00379536, -0.00380427, -0.00381319, -0.0038221, -0.00383102, \
-0.00383993, -0.00384885, -0.00385776, -0.00386668, -0.00387559, \
-0.00388451, -0.00389342, -0.00390234, -0.00391125, -0.00392017, \
-0.00392908, -0.003938, -0.00394691, -0.00395583, -0.00396474, \
-0.00397366, -0.00398258, -0.00399149, -0.00400041, -0.00400932, \
-0.00401824, -0.00402715, -0.00403607, -0.00404498, -0.0040539, \
-0.00406281, -0.00407173, -0.00408064, -0.00408956, -0.00409847, \
-0.00410739, -0.0041163, -0.00412522, -0.00413413, -0.00414305, \
-0.00415196, -0.00416088, -0.00416979, -0.00417871, -0.00418762, \
-0.00419654, -0.00420545, -0.00421437, -0.00422328, -0.0042322, \
-0.00424111, -0.00425003, -0.00425894, -0.00426786, -0.00427677, \
-0.00428569, -0.0042946, -0.00430352, -0.00431243, -0.00432135, \
-0.00433026, -0.00433918, -0.00434809, -0.00435701, -0.00436592, \
-0.00437484, -0.00438375, -0.00439267, -0.00440158, -0.0044105, \
-0.00441941, -0.00442833, -0.00443724, -0.00444616, -0.00445507, \
-0.00446399, -0.0044729, -0.00448182, -0.00449073, -0.00449965, \
-0.00450856, -0.00451748, -0.00452639, -0.00453531, -0.00454422, \
-0.00455314, -0.00456205, -0.00457097, -0.00457988, -0.0045888, \
-0.00459771, -0.00460663, -0.00461554, -0.00462446, -0.00463337, \
-0.00464229, -0.0046512, -0.00466012, -0.00466903, -0.00467795, \
-0.00468687, -0.00469578, -0.0047047, -0.00471361, -0.00472253, \
-0.00473144, -0.00474036, -0.00474927, -0.00475819, -0.0047671, \
-0.00477602, -0.00478493, -0.00479385, -0.00480276, -0.00481168, \
-0.00482059, -0.00482951, -0.00483842, -0.00484734, -0.00485625, \
-0.00486517, -0.00487408, -0.004883, -0.00489191, -0.00490083, \
-0.00490974, -0.00491866, -0.00492757, -0.00493649, -0.0049454, \
-0.00495432, -0.00496323, -0.00497215, -0.00498106, -0.00498998, \
-0.00499889, -0.00500781, -0.00501672, -0.00502564, -0.00503455, \
-0.00504347, -0.00505238, -0.0050613, -0.00507021, -0.00507913, \
-0.00508804, -0.00509696, -0.00510587, -0.00511479, -0.0051237]
#Sxyex=[-0.0113235, -0.00849006, -0.00725348, -0.0065275, -0.0060398, \
#-0.00568559, -0.00541487, -0.00520039, -0.00502588, -0.00488094, \
#-0.0047586, -0.00465397, -0.00456351, -0.0044846, -0.00441524, \
#-0.00435388, -0.00429929, -0.00425051, -0.00420673, -0.00416731, \
#-0.00413171, -0.00409946, -0.00407021, -0.00404361, -0.00401939, \
#-0.00399731, -0.00397716, -0.00395877, -0.00394198, -0.00392664, \
#-0.00391263, -0.00389985, -0.0038882, -0.00387758, -0.00386792, \
#-0.00385916, -0.00385122, -0.00384405, -0.0038376, -0.00383182, \
#-0.00382667, -0.00382211, -0.0038181, -0.0038146, -0.0038116, \
#-0.00380906, -0.00380695, -0.00380525, -0.00380394, -0.003803, \
#-0.0038024, -0.00380214, -0.00380219, -0.00380254, -0.00380318, \
#-0.00380408, -0.00380525, -0.00380666, -0.00380831, -0.00381018, \
#-0.00381227, -0.00381456, -0.00381705, -0.00381974, -0.0038226, \
#-0.00382564, -0.00382884, -0.00383221, -0.00383573, -0.0038394, \
#-0.00384321, -0.00384716, -0.00385124, -0.00385546, -0.00385979, \
#-0.00386425, -0.00386882, -0.0038735, -0.00387829, -0.00388318, \
#-0.00388818, -0.00389327, -0.00389846, -0.00390373, -0.0039091, \
#-0.00391455, -0.00392009, -0.0039257, -0.0039314, -0.00393717, \
#-0.00394301, -0.00394892, -0.00395491, -0.00396096, -0.00396708, \
#-0.00397326, -0.0039795, -0.00398581, -0.00399217, -0.00399859, \
#-0.00400507, -0.0040116, -0.00401818, -0.00402481, -0.0040315, \
#-0.00403823, -0.00404501, -0.00405184, -0.00405871, -0.00406563, \
#-0.00407259, -0.00407959, -0.00408663, -0.00409371, -0.00410083, \
#-0.00410799, -0.00411519, -0.00412242, -0.00412969, -0.00413699, \
#-0.00414432, -0.00415169, -0.0041591, -0.00416653, -0.00417399, \
#-0.00418149, -0.00418901, -0.00419656, -0.00420414, -0.00421175, \
#-0.00421938, -0.00422704, -0.00423472, -0.00424244, -0.00425017, \
#-0.00425793, -0.00426571, -0.00427352, -0.00428134, -0.00428919, \
#-0.00429706, -0.00430495, -0.00431286, -0.00432079, -0.00432874, \
#-0.00433671, -0.0043447, -0.00435271, -0.00436073, -0.00436877]
Sxyex=[-0.0113235, -0.00849006, -0.00725348, -0.0065275, -0.0060398, \
-0.00568559, -0.00541487, -0.00520039, -0.00502588, -0.00488094, \
-0.0047586, -0.00465397, -0.00456351, -0.0044846, -0.00441524, \
-0.00435388, -0.00429929, -0.00425051, -0.00420673, -0.00416731, \
-0.00413171, -0.00409946, -0.00407021, -0.00404361, -0.00401939, \
-0.00399731, -0.00397716, -0.00395877, -0.00394198, -0.00392664, \
-0.00391263, -0.00389985, -0.0038882, -0.00387758, -0.00386792, \
-0.00385916, -0.00385122, -0.00384405, -0.0038376, -0.00383182, \
-0.00382667, -0.00382211, -0.0038181, -0.0038146, -0.0038116, \
-0.00380906, -0.00380695, -0.00380525, -0.00380394, -0.003803, \
-0.0038024, -0.00380214, -0.00380219, -0.00380254, -0.00380318, \
-0.00380408, -0.00380525, -0.00380666, -0.00380831, -0.00381018, \
-0.00381227, -0.00381456, -0.00381705, -0.00381974, -0.0038226, \
-0.00382564, -0.00382884, -0.00383221, -0.00383573, -0.0038394, \
-0.00384321, -0.00384716, -0.00385124, -0.00385546, -0.00385979, \
-0.00386425, -0.00386882, -0.0038735, -0.00387829, -0.00388318, \
-0.00388818, -0.00389327, -0.00389846, -0.00390373, -0.0039091, \
-0.00391455, -0.00392009, -0.0039257, -0.0039314, -0.00393717, \
-0.00394301, -0.00394892, -0.00395491, -0.00396096, -0.00396708, \
-0.00397326, -0.0039795, -0.00398581, -0.00399217, -0.00399859, \
-0.00400507, -0.0040116, -0.00401818, -0.00402481, -0.0040315, \
-0.00403823, -0.00404501, -0.00405184, -0.00405871, -0.00406563, \
-0.00407259, -0.00407959, -0.00408663, -0.00409371, -0.00410083, \
-0.00410799, -0.00411519, -0.00412242, -0.00412969, -0.00413699, \
-0.00414432, -0.00415169, -0.0041591, -0.00416653, -0.00417399, \
-0.00418149, -0.00418901, -0.00419656, -0.00420414, -0.00421175, \
-0.00421938, -0.00422704, -0.00423472, -0.00424244, -0.00425017, \
-0.00425793, -0.00426571, -0.00427352, -0.00428134, -0.00428919, \
-0.00429706, -0.00430495, -0.00431286, -0.00432079, -0.00432874, \
-0.00433671, -0.0043447, -0.00435271, -0.00436073, -0.00436877, \
-0.00437683, -0.0043849, -0.00439299, -0.0044011, -0.00440922, \
-0.00441735, -0.0044255, -0.00443367, -0.00444184, -0.00445003, \
-0.00445824, -0.00446646, -0.00447468, -0.00448293, -0.00449118, \
-0.00449944, -0.00450772, -0.004516, -0.0045243, -0.00453261, \
-0.00454092, -0.00454925, -0.00455758, -0.00456593, -0.00457428, \
-0.00458264, -0.00459101, -0.00459939, -0.00460777, -0.00461616, \
-0.00462456, -0.00463296, -0.00464138, -0.00464979, -0.00465822, \
-0.00466665, -0.00467508, -0.00468352, -0.00469196, -0.00470041, \
-0.00470886, -0.00471732, -0.00472578, -0.00473425, -0.00474271, \
-0.00475118, -0.00475966, -0.00476813, -0.00477661, -0.00478509]
figure(2)
hold(True)


plalf1=plot(x1[:100], Fm[:100],'-',color='black',label='Matched',linewidth=2.0)
plalf1=plot(x1[99:], Sxy1[99:],'-',color='black',linewidth=2.0)
plalf1=plot(x1, Sxyex,'-.',color='black',label='Exact',linewidth=2.0)
vlines(x1[99],-0.014,-0.0135,linestyles='solid',linewidth=2.0)
text(x1[99],-0.0132,r'$l$',fontsize=20,color='black') #Text in the plot  
#plkI20E=plot(D, kIk22E,'o',color='black')
text(0.3,-0.008,'Inner Solution',fontsize=18,color='black',bbox=dict(facecolor='white', alpha=1)) #Text in the plot
text(1.1,-0.008,'Outer Solution',fontsize=18,color='black',bbox=dict(facecolor='white', alpha=1)) #Text in the plot

grid(True)
#GRID
xticklines = getp(gca(), 'xticklines')
yticklines = getp(gca(), 'yticklines')
xgridlines = getp(gca(), 'xgridlines')
ygridlines = getp(gca(), 'ygridlines')
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(xticklines, 'linewidth', 1)
setp(yticklines, 'linewidth', 1)
setp(xgridlines, 'linestyle', '-.')
setp(ygridlines, 'linestyle', '-.')
setp(yticklabels, 'color', 'black', fontsize='15')
setp(xticklabels, 'color', 'black', fontsize='15')
#TITLE
#title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)

xlabel(r'$\frac{x}{a}$', fontsize='30')
#xlim([0,1.5])
ylabel(r'$\frac{\sigma_{xy}}{\sigma_y^{\infty}}$', fontsize='30')
ylim([-0.014,-0.002])
#Legends
legend1=legend(loc=4)
for label in legend1.get_texts():
    label.set_fontsize('18')

show()


==> Figures/Pythons/SigMatch2.py <==
import matplotlib.pyplot as plt
from pylab import *
#from matplotlib.offsetbox import AnnotationBbox, OffsetImage
#from matplotlib._png import read_png
#from matplotlib import rc
#rom numpy import arange
#from matplotlib.pyplot import figure, axes, plot, xlabel, ylabel, title, \
#grid, savefig, show
#This file plots for the point A of two cracks with angle!
close('all')
#def guess(unistr):
#    return ''.join([value for u in unistr
#                    for key,value in DIGIT.iteritems()
#                    if key in UD.name(u)])

DIGIT = {
    'MINUS': u'-',
    'ZERO': u'0',
    'ONE': u'1',
    'TWO': u'2',
    'THREE': u'3',
    'FOUR': u'4',
    'FIVE': u'5',
    'SIX': u'6',
    'SEVEN': u'7',
    'EIGHT': u'8',
    'NINE': u'9',
    'STOP': u'.'
    }
#The results for exact solution
x1=[0.01, 0.02, 0.03, 0.04, 0.05, 0.06, 0.07, 0.08, 0.09, 0.1, 0.11, \
0.12, 0.13, 0.14, 0.15, 0.16, 0.17, 0.18, 0.19, 0.2, 0.21, 0.22, \
0.23, 0.24, 0.25, 0.26, 0.27, 0.28, 0.29, 0.3, 0.31, 0.32, 0.33, \
0.34, 0.35, 0.36, 0.37, 0.38, 0.39, 0.4, 0.41, 0.42, 0.43, 0.44, \
0.45, 0.46, 0.47, 0.48, 0.49, 0.5, 0.51, 0.52, 0.53, 0.54, 0.55, \
0.56, 0.57, 0.58, 0.59, 0.6, 0.61, 0.62, 0.63, 0.64, 0.65, 0.66, \
0.67, 0.68, 0.69, 0.7, 0.71, 0.72, 0.73, 0.74, 0.75, 0.76, 0.77, \
0.78, 0.79, 0.8, 0.81, 0.82, 0.83, 0.84, 0.85, 0.86, 0.87, 0.88, \
0.89, 0.9, 0.91, 0.92, 0.93, 0.94, 0.95, 0.96, 0.97, 0.98, 0.99, 1., \
1.01, 1.02, 1.03, 1.04, 1.05, 1.06, 1.07, 1.08, 1.09, 1.1, 1.11, \
1.12, 1.13, 1.14, 1.15, 1.16, 1.17, 1.18, 1.19, 1.2, 1.21, 1.22, \
1.23, 1.24, 1.25, 1.26, 1.27, 1.28, 1.29, 1.3, 1.31, 1.32, 1.33, \
1.34, 1.35, 1.36, 1.37, 1.38, 1.39, 1.4, 1.41, 1.42, 1.43, 1.44, \
1.45, 1.46, 1.47, 1.48, 1.49, 1.5, 1.51, 1.52, 1.53, 1.54, 1.55, \
1.56, 1.57, 1.58, 1.59, 1.6, 1.61, 1.62, 1.63, 1.64, 1.65, 1.66, \
1.67, 1.68, 1.69, 1.7, 1.71, 1.72, 1.73, 1.74, 1.75, 1.76, 1.77, \
1.78, 1.79, 1.8, 1.81, 1.82, 1.83, 1.84, 1.85, 1.86, 1.87, 1.88, \
1.89, 1.9, 1.91, 1.92, 1.93, 1.94, 1.95, 1.96, 1.97, 1.98, 1.99, 2.];

#S=5, H=15
Fm=[0.00415192, 0.00296604, 0.00244641, 0.00213999, 0.00193316, \
0.00178215, 0.00166609, 0.00157358, 0.00149781, 0.00143445, \
0.00138057, 0.00133411, 0.00129362, 0.00125797, 0.00122634, \
0.00119807, 0.00117265, 0.00114967, 0.0011288, 0.00110977, \
0.00109234, 0.00107632, 0.00106157, 0.00104793, 0.00103529, \
0.00102356, 0.00101264, 0.00100246, 0.000992956, 0.00098406, \
0.000975726, 0.000967905, 0.000960559, 0.000953649, 0.000947142, \
0.00094101, 0.000935225, 0.000929762, 0.0009246, 0.00091972, \
0.000915101, 0.000910729, 0.000906587, 0.000902661, 0.000898939, \
0.000895408, 0.000892059, 0.000888879, 0.000885861, 0.000882995, \
0.000880273, 0.000877687, 0.000875232, 0.000872899, 0.000870684, \
0.000868579, 0.000866581, 0.000864683, 0.000862882, 0.000861172, \
0.00085955, 0.000858012, 0.000856553, 0.000855171, 0.000853863, \
0.000852624, 0.000851452, 0.000850345, 0.0008493, 0.000848314, \
0.000847386, 0.000846511, 0.00084569, 0.000844919, 0.000844197, \
0.000843521, 0.000842891, 0.000842304, 0.000841759, 0.000841254, \
0.000840788, 0.00084036, 0.000839968, 0.000839611, 0.000839288, \
0.000838998, 0.000838739, 0.00083851, 0.000838311, 0.000838141, \
0.000837998, 0.000837882, 0.000837792, 0.000837727, 0.000837686, \
0.000837668, 0.000837674, 0.000837701, 0.00083775, 0.00083782, \
0.00083791, 0.000838019, 0.000838147, 0.000838294, 0.000838459, \
0.000838641, 0.00083884, 0.000839055, 0.000839286, 0.000839533, \
0.000839795, 0.000840071, 0.000840361, 0.000840666, 0.000840984, \
0.000841314, 0.000841658, 0.000842014, 0.000842382, 0.000842762, \
0.000843153, 0.000843555, 0.000843968, 0.000844392, 0.000844826, \
0.00084527, 0.000845723, 0.000846187, 0.000846659, 0.000847141, \
0.000847631, 0.00084813, 0.000848637, 0.000849152, 0.000849675, \
0.000850207, 0.000850745, 0.000851291, 0.000851844, 0.000852404, \
0.000852971, 0.000853545, 0.000854125, 0.000854712, 0.000855305, \
0.000855904, 0.000856508, 0.000857119, 0.000857735, 0.000858357, \
0.000858984, 0.000859616, 0.000860254, 0.000860896, 0.000861544, \
0.000862196, 0.000862852, 0.000863514, 0.00086418, 0.00086485, \
0.000865524, 0.000866203, 0.000866885, 0.000867572, 0.000868262, \
0.000868956, 0.000869654, 0.000870355, 0.00087106, 0.000871769, \
0.000872481, 0.000873196, 0.000873914, 0.000874635, 0.00087536, \
0.000876087, 0.000876818, 0.000877551, 0.000878287, 0.000879026, \
0.000879768, 0.000880512, 0.000881258, 0.000882007, 0.000882759, \
0.000883513, 0.000884269, 0.000885028, 0.000885789, 0.000886551, \
0.000887317, 0.000888084, 0.000888853, 0.000889624, 0.000890397, \
0.000891172, 0.000891949, 0.000892727, 0.000893508, 0.00089429]


#
Sxy1=[0.000783765, 0.000784353, 0.00078494, 0.000785525, 0.000786108, \
0.000786691, 0.000787272, 0.000787851, 0.00078843, 0.000789006, \
0.000789582, 0.000790156, 0.000790728, 0.000791299, 0.000791869, \
0.000792437, 0.000793003, 0.000793568, 0.000794131, 0.000794693, \
0.000795253, 0.000795812, 0.000796369, 0.000796924, 0.000797478, \
0.00079803, 0.00079858, 0.000799129, 0.000799676, 0.000800221, \
0.000800765, 0.000801306, 0.000801846, 0.000802385, 0.000802921, \
0.000803455, 0.000803988, 0.000804519, 0.000805048, 0.000805575, \
0.0008061, 0.000806623, 0.000807145, 0.000807664, 0.000808181, \
0.000808696, 0.00080921, 0.000809721, 0.00081023, 0.000810737, \
0.000811242, 0.000811745, 0.000812246, 0.000812744, 0.000813241, \
0.000813735, 0.000814227, 0.000814717, 0.000815205, 0.00081569, \
0.000816173, 0.000816654, 0.000817132, 0.000817608, 0.000818082, \
0.000818553, 0.000819022, 0.000819488, 0.000819952, 0.000820414, \
0.000820873, 0.000821329, 0.000821783, 0.000822235, 0.000822684, \
0.00082313, 0.000823574, 0.000824014, 0.000824453, 0.000824888, \
0.000825321, 0.000825752, 0.000826179, 0.000826604, 0.000827026, \
0.000827445, 0.000827861, 0.000828274, 0.000828685, 0.000829092, \
0.000829497, 0.000829898, 0.000830297, 0.000830692, 0.000831085, \
0.000831474, 0.000831861, 0.000832244, 0.000832624, 0.000833001, \
0.000833375, 0.000833746, 0.000834113, 0.000834477, 0.000834838, \
0.000835196, 0.00083555, 0.0008359, 0.000836248, 0.000836592, \
0.000836932, 0.000837269, 0.000837603, 0.000837933, 0.000838259, \
0.000838582, 0.000838901, 0.000839217, 0.000839529, 0.000839837, \
0.000840142, 0.000840442, 0.000840739, 0.000841033, 0.000841322, \
0.000841607, 0.000841889, 0.000842166, 0.00084244, 0.00084271, \
0.000842975, 0.000843237, 0.000843494, 0.000843748, 0.000843997, \
0.000844242, 0.000844483, 0.00084472, 0.000844952, 0.00084518, \
0.000845404, 0.000845623, 0.000845838, 0.000846048, 0.000846254, \
0.000846456, 0.000846653, 0.000846845, 0.000847033, 0.000847216, \
0.000847395, 0.000847568, 0.000847737, 0.000847902, 0.000848061, \
0.000848216, 0.000848365, 0.00084851, 0.00084865, 0.000848785, \
0.000848915, 0.00084904, 0.000849159, 0.000849274, 0.000849383, \
0.000849487, 0.000849586, 0.00084968, 0.000849768, 0.000849851, \
0.000849929, 0.000850001, 0.000850067, 0.000850129, 0.000850184, \
0.000850234, 0.000850278, 0.000850317, 0.00085035, 0.000850377, \
0.000850398, 0.000850414, 0.000850423, 0.000850427, 0.000850425, \
0.000850417, 0.000850402, 0.000850382, 0.000850355, 0.000850322, \
0.000850283, 0.000850238, 0.000850187, 0.000850129, 0.000850064, \
0.000849993, 0.000849916, 0.000849832, 0.000849742, 0.000849645]
#The results are kI-kIo
#H=10
Sxyex=[0.00404998, 0.00292248, 0.00242765, 0.00213537, 0.00193773, \
0.00179317, 0.00168184, 0.00159291, 0.00151993, 0.00145875, \
0.0014066, 0.00136153, 0.00132214, 0.00128736, 0.00125642, \
0.00122868, 0.00120366, 0.00118097, 0.00116029, 0.00114137, \
0.00112397, 0.00110793, 0.00109309, 0.00107932, 0.0010665, \
0.00105455, 0.00104338, 0.00103291, 0.00102308, 0.00101384, \
0.00100514, 0.000996924, 0.000989165, 0.000981823, 0.000974867, \
0.000968269, 0.000962003, 0.000956046, 0.000950377, 0.000944976, \
0.000939826, 0.000934912, 0.000930217, 0.00092573, 0.000921437, \
0.000917328, 0.000913391, 0.000909617, 0.000905998, 0.000902523, \
0.000899187, 0.00089598, 0.000892898, 0.000889933, 0.00088708, \
0.000884333, 0.000881687, 0.000879137, 0.000876679, 0.000874308, \
0.00087202, 0.000869812, 0.00086768, 0.000865621, 0.000863632, \
0.000861708, 0.000859849, 0.000858051, 0.000856311, 0.000854627, \
0.000852997, 0.000851419, 0.00084989, 0.000848409, 0.000846974, \
0.000845583, 0.000844234, 0.000842926, 0.000841658, 0.000840426, \
0.000839232, 0.000838072, 0.000836946, 0.000835852, 0.00083479, \
0.000833758, 0.000832755, 0.00083178, 0.000830832, 0.000829911, \
0.000829014, 0.000828143, 0.000827294, 0.000826468, 0.000825665, \
0.000824882, 0.00082412, 0.000823378, 0.000822654, 0.00082195, \
0.000821263, 0.000820593, 0.00081994, 0.000819303, 0.000818682, \
0.000818075, 0.000817484, 0.000816906, 0.000816342, 0.000815791, \
0.000815252, 0.000814726, 0.000814212, 0.000813709, 0.000813217, \
0.000812736, 0.000812265, 0.000811804, 0.000811353, 0.000810911, \
0.000810477, 0.000810053, 0.000809637, 0.000809228, 0.000808828, \
0.000808434, 0.000808048, 0.000807669, 0.000807297, 0.000806931, \
0.000806571, 0.000806216, 0.000805868, 0.000805525, 0.000805187, \
0.000804854, 0.000804525, 0.000804202, 0.000803882, 0.000803567, \
0.000803256, 0.000802948, 0.000802644, 0.000802343, 0.000802046, \
0.000801751, 0.00080146, 0.000801171, 0.000800884, 0.0008006, \
0.000800318, 0.000800038, 0.00079976, 0.000799484, 0.00079921, \
0.000798936, 0.000798664, 0.000798394, 0.000798124, 0.000797855, \
0.000797587, 0.00079732, 0.000797053, 0.000796786, 0.00079652, \
0.000796254, 0.000795987, 0.000795721, 0.000795455, 0.000795188, \
0.000794921, 0.000794653, 0.000794384, 0.000794115, 0.000793845, \
0.000793574, 0.000793301, 0.000793028, 0.000792753, 0.000792477, \
0.000792199, 0.00079192, 0.000791639, 0.000791356, 0.000791072, \
0.000790785, 0.000790496, 0.000790206, 0.000789913, 0.000789617, \
0.000789319, 0.000789019, 0.000788716, 0.00078841, 0.000788102, \
0.00078779, 0.000787476, 0.000787158, 0.000786838, 0.000786514]


#Match results


figure(1)
hold(True)



#defiing the style for the graph

#PLOTS
#rc('font', size=18,family= 'Verdana')
#rcParams['xtick.major.pad']='15'
#rcParams['ytick.major.pad']='15'

plalf1=plot(x1[:98], Fm[:98],'-',color='black',label='Matched',linewidth=2.0)
plalf1=plot(x1[97:], Sxy1[97:],'-',color='black',linewidth=2.0)
plalf1=plot(x1, Sxyex,'-.',color='black',label='Exact',linewidth=2.0)
vlines(x1[79],0.00,0.00016,linestyles='solid',linewidth=2.0)
text(x1[79],0.00027,r'$l$',fontsize=20,color='black') #Text in the plot

   
#plkI20E=plot(D, kIk22E,'o',color='black')
text(0.09,0.0025,'Inner Solution',fontsize=18,color='black',bbox=dict(facecolor='white', alpha=1)) #Text in the plot
text(0.9,0.0025,'Outer Solution',fontsize=18,color='black',bbox=dict(facecolor='white', alpha=1)) #Text in the plot

grid(True)
#GRID
xticklines = getp(gca(), 'xticklines')
yticklines = getp(gca(), 'yticklines')
xgridlines = getp(gca(), 'xgridlines')
ygridlines = getp(gca(), 'ygridlines')
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(xticklines, 'linewidth', 1)
setp(yticklines, 'linewidth', 1)
setp(xgridlines, 'linestyle', '-.')
setp(ygridlines, 'linestyle', '-.')
setp(yticklabels, 'color', 'black', fontsize='15')
setp(xticklabels, 'color', 'black', fontsize='15')
#TITLE
#title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)

xlabel(r'$\frac{x}{a}$', fontsize='30')
#xlim([0,1.5])
ylabel(r'$\frac{\sigma_{xy}}{\sigma_y^{\infty}}$', fontsize='30')
ylim([0,0.0040])
#Legends
legend1=legend(loc=1)
for label in legend1.get_texts():
    label.set_fontsize('18')
#frame=legend.get_frame()
#frame.set_facecolor('0.7')
#S=5, H=20
Fm=[-0.0112847, -0.00796885, -0.00649788, -0.00561983, -0.00501982, \
-0.00457633, -0.00423119, -0.00395261, -0.00372156, -0.00352584, \
-0.00335723, -0.00320998, -0.00307988, -0.00296384, -0.00285947, \
-0.00276492, -0.00267873, -0.00259972, -0.00252694, -0.00245961, \
-0.00239706, -0.00233875, -0.00228421, -0.00223306, -0.00218494, \
-0.00213957, -0.00209669, -0.00205607, -0.00201753, -0.00198088, \
-0.00194597, -0.00191267, -0.00188086, -0.00185042, -0.00182126, \
-0.00179329, -0.00176642, -0.00174059, -0.00171573, -0.00169178, \
-0.00166868, -0.00164638, -0.00162483, -0.001604, -0.00158384, \
-0.00156432, -0.0015454, -0.00152706, -0.00150925, -0.00149196, \
-0.00147516, -0.00145883, -0.00144294, -0.00142748, -0.00141242, \
-0.00139775, -0.00138344, -0.0013695, -0.00135589, -0.00134261, \
-0.00132964, -0.00131696, -0.00130458, -0.00129247, -0.00128063, \
-0.00126905, -0.00125771, -0.00124661, -0.00123574, -0.00122509, \
-0.00121465, -0.00120442, -0.00119438, -0.00118454, -0.00117489, \
-0.00116541, -0.00115611, -0.00114698, -0.00113801, -0.00112919, \
-0.00112054, -0.00111203, -0.00110366, -0.00109544, -0.00108735, \
-0.00107939, -0.00107156, -0.00106385, -0.00105627, -0.00104881, \
-0.00104145, -0.00103422, -0.00102708, -0.00102006, -0.00101314, \
-0.00100632, -0.000999594, -0.000992966, -0.000986431, -0.000979986, \
-0.00097363, -0.000967361, -0.000961176, -0.000955073, -0.00094905, \
-0.000943106, -0.000937239, -0.000931447, -0.000925728, -0.00092008, \
-0.000914503, -0.000908994, -0.000903552, -0.000898176, -0.000892863, \
-0.000887614, -0.000882426, -0.000877298, -0.00087223, -0.000867219, \
-0.000862264, -0.000857365, -0.000852521, -0.000847729, -0.00084299, \
-0.000838302, -0.000833664, -0.000829076, -0.000824536, -0.000820043, \
-0.000815596, -0.000811196, -0.00080684, -0.000802528, -0.000798259, \
-0.000794033, -0.000789849, -0.000785705, -0.000781601, -0.000777537, \
-0.000773512, -0.000769525, -0.000765576, -0.000761663, -0.000757786, \
-0.000753946, -0.00075014, -0.000746368, -0.000742631, -0.000738927, \
-0.000735255, -0.000731616, -0.000728009, -0.000724433, -0.000720888, \
-0.000717372, -0.000713887, -0.000710431, -0.000707004, -0.000703606, \
-0.000700235, -0.000696892, -0.000693577, -0.000690288, -0.000687025, \
-0.000683789, -0.000680578, -0.000677392, -0.000674231, -0.000671095, \
-0.000667983, -0.000664895, -0.00066183, -0.000658788, -0.00065577, \
-0.000652774, -0.0006498, -0.000646848, -0.000643917, -0.000641008, \
-0.00063812, -0.000635253, -0.000632406, -0.00062958, -0.000626773, \
-0.000623987, -0.000621219, -0.000618471, -0.000615742, -0.000613031, \
-0.000610339, -0.000607665, -0.000605009, -0.000602371, -0.000599751, \
-0.000597147, -0.000594561, -0.000591992, -0.00058944, -0.000586904]

Sxyex=[-0.0105401, -0.00740592, -0.00602605, -0.00520832, -0.00465342, \
-0.00424605, -0.00393112, -0.00367856, -0.0034704, -0.00329515, \
-0.00314508, -0.00301477, -0.0029003, -0.00279875, -0.00270791, \
-0.00262604, -0.00255178, -0.00248405, -0.00242196, -0.00236477, \
-0.00231188, -0.0022628, -0.00221708, -0.00217436, -0.00213435, \
-0.00209675, -0.00206135, -0.00202793, -0.00199632, -0.00196636, \
-0.00193792, -0.00191086, -0.00188508, -0.00186048, -0.00183697, \
-0.00181447, -0.00179291, -0.00177222, -0.00175235, -0.00173323, \
-0.00171483, -0.0016971, -0.00167999, -0.00166347, -0.0016475, \
-0.00163205, -0.00161709, -0.00160259, -0.00158854, -0.00157489, \
-0.00156164, -0.00154876, -0.00153624, -0.00152404, -0.00151217, \
-0.0015006, -0.00148932, -0.00147831, -0.00146757, -0.00145708, \
-0.00144682, -0.0014368, -0.00142699, -0.00141739, -0.00140799, \
-0.00139878, -0.00138976, -0.00138091, -0.00137224, -0.00136372, \
-0.00135536, -0.00134715, -0.00133908, -0.00133116, -0.00132336, \
-0.00131569, -0.00130815, -0.00130073, -0.00129342, -0.00128622, \
-0.00127913, -0.00127214, -0.00126525, -0.00125845, -0.00125175, \
-0.00124514, -0.00123862, -0.00123218, -0.00122582, -0.00121953, \
-0.00121333, -0.00120719, -0.00120113, -0.00119514, -0.00118921, \
-0.00118335, -0.00117755, -0.00117181, -0.00116613, -0.00116051, \
-0.00115494, -0.00114943, -0.00114397, -0.00113855, -0.00113319, \
-0.00112788, -0.00112261, -0.00111739, -0.00111221, -0.00110707, \
-0.00110197, -0.00109692, -0.0010919, -0.00108692, -0.00108198, \
-0.00107707, -0.0010722, -0.00106737, -0.00106256, -0.00105779, \
-0.00105305, -0.00104834, -0.00104366, -0.00103901, -0.00103439, \
-0.00102979, -0.00102522, -0.00102068, -0.00101616, -0.00101167, \
-0.0010072, -0.00100276, -0.000998337, -0.000993938, -0.00098956, \
-0.000985204, -0.000980868, -0.000976553, -0.000972257, -0.00096798, \
-0.000963723, -0.000959483, -0.000955262, -0.000951058, -0.000946871, \
-0.000942701, -0.000938546, -0.000934408, -0.000930285, -0.000926177, \
-0.000922084, -0.000918006, -0.000913941, -0.00090989, -0.000905853, \
-0.000901828, -0.000897817, -0.000893817, -0.00088983, -0.000885855, \
-0.000881892, -0.00087794, -0.000873999, -0.000870068, -0.000866149, \
-0.000862239, -0.00085834, -0.000854451, -0.000850571, -0.000846701, \
-0.00084284, -0.000838988, -0.000835145, -0.000831311, -0.000827484, \
-0.000823667, -0.000819857, -0.000816055, -0.00081226, -0.000808473, \
-0.000804694, -0.000800922, -0.000797156, -0.000793398, -0.000789646, \
-0.000785901, -0.000782162, -0.000778429, -0.000774703, -0.000770982, \
-0.000767267, -0.000763559, -0.000759855, -0.000756157, -0.000752465, \
-0.000748777, -0.000745095, -0.000741418, -0.000737745, -0.000734078]
figure(3)
hold(True)


plalf1=plot(x1, Fm,'-',color='black',label='Matched',linewidth=2.0)
#plalf1=plot(x1[99:], Sxy1[99:],'-',color='black',linewidth=2.0)
plalf1=plot(x1, Sxyex,'-.',color='black',label='Exact',linewidth=2.0)
vlines(x1[99],-0.006,-0.006+0.00025,linestyles='solid',linewidth=2.0)
text(x1[99],-0.006+0.00040,r'$l$',fontsize=20,color='black') #Text in the plot  
#plkI20E=plot(D, kIk22E,'o',color='black')
text(0.3,-0.004,'Inner Solution',fontsize=18,color='black',bbox=dict(facecolor='white', alpha=1)) #Text in the plot
text(1.1,-0.004,'Outer Solution',fontsize=18,color='black',bbox=dict(facecolor='white', alpha=1)) #Text in the plot

grid(True)
#GRID
xticklines = getp(gca(), 'xticklines')
yticklines = getp(gca(), 'yticklines')
xgridlines = getp(gca(), 'xgridlines')
ygridlines = getp(gca(), 'ygridlines')
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(xticklines, 'linewidth', 1)
setp(yticklines, 'linewidth', 1)
setp(xgridlines, 'linestyle', '-.')
setp(ygridlines, 'linestyle', '-.')
setp(yticklabels, 'color', 'black', fontsize='15')
setp(xticklabels, 'color', 'black', fontsize='15')
#TITLE
#title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)

xlabel(r'$\frac{x}{a}$', fontsize='30')
#xlim([0,1.5])
ylabel(r'$\frac{\sigma_{xy}}{\sigma_y^{\infty}}$', fontsize='30')
ylim([-0.006,0.0])
#Legends
legend1=legend(loc=4)
for label in legend1.get_texts():
    label.set_fontsize('18')

show()


==> Figures/Pythons/TStress.py <==
#import matplotlib.pyplot as plt
from pylab import *
#from matplotlib.offsetbox import AnnotationBbox, OffsetImage
#from matplotlib._png import read_png
#from matplotlib import rc, font_manager
#rom numpy import arange
#from matplotlib.pyplot import figure, axes, plot, xlabel, ylabel, title, \
#grid, savefig, show
#This file plots for the point A of two cracks with angle!
close('all')
def lam(alf,bet, gam,x):
    y= alf*x+bet*x**1.5+gam*x**2
    return y
#The results for exact solution
#The results are kI-kIo
# k2=0.5
#First solution
#T=[-0.5,0,0.5]
alf1=[-0.00124172, -0.00124172, -0.00124172]
bet1=[0.00471413, -0.00420884, 0.000546756]
gam1=[-0.0149319, -0.013303, -0.0000684348]
#second solution 
bet2=[0.00446551, -0.00445863, 0.000300911]
gam2=[-0.0141405, -0.0140968, -0.000015631]
#Third solution
alf3=[-0.00120676,-0.00120676,-0.00120676]
bet3=[0.00434587,-0.00434587,0.000289725]
gam3=[-0.0143553,-0.0143553,-0.000588283]
#x and ys
#x= arange(0,0.21,0.01)
#y1= alf1[0]*x+bet1[0]*(sqrt(x)**3) + gam1[0]*x**2
x= arange(0,0.15,0.01)
y11=lam(alf1[0],bet1[0],gam1[0],x)
y12=lam(alf1[1],bet1[1],gam1[1],x) 
y13=lam(alf1[2],bet1[2],gam1[2],x)
#
y21=lam(alf1[0],bet2[0],gam2[0],x)
y22=lam(alf1[1],bet2[1],gam2[1],x) 
y23=lam(alf1[2],bet2[2],gam2[2],x)
#
y31=lam(alf3[0],bet3[0],gam3[0],x)
y32=lam(alf3[1],bet3[1],gam3[1],x) 
y33=lam(alf3[2],bet3[2],gam3[2],x)

figure(1)
hold(True)

font = {'family' : 'Verdana',
        'color'  : 'black',
        'weight' : 'normal',
        'size'   : 25,       
        }
##PLOTS
#rc('font', size=18,family= 'Verdana')
#rcParams['xtick.major.pad']='15'
#rcParams['ytick.major.pad']='15'

plot(x, y11,'-', color='red',linewidth=2.0)#,label=r'$\frac{\sigma_x}{\sigma_y}=-0.5$')
plot(x, y12,'-', color='black',linewidth=2.0,label=r'$Method \ I$')#,label=r'$\frac{\sigma_x}{\sigma_y}=0$')
plot(x, y13,'-',color='blue',linewidth=2.0)#,label=r'$\frac{\sigma_x}{\sigma_y}=0.5$')
#
plot(x, y21,'--',color='red')
plot(x, y22,'--',color='black',label=r'$Method \ II$')
plot(x, y23,'--',color='blue')
#
plot(x, y31,'-.',color='red')
plot(x, y32,'-.',color='black',label=r'$Method \ III$')
plot(x, y33,'-.',color='blue')
#   
#plkI20E=plot(D, kIk22E,'o',color='black')
#text(0.12,0.00025,r'$\frac{\sigma_x}{\sigma_y}=-0.5$',fontsize=22,color='black') #Text in the plot
#text(0.12,0.00001,r'$\frac{\sigma_x}{\sigma_y}=0.0$',fontsize=22,color='black') #Text in the plot
#text(0.12,-0.00025,r'$\frac{\sigma_x}{\sigma_y}=+0.5$',fontsize=22,color='black') #Text in the plot
#setp(xticklines, [])
#grid(True)
#GRID
#xticklines = getp(gca(), 'xticklines')
#yticklines = getp(gca(), 'yticklines')
#xgridlines = getp(gca(), 'xgridlines')
#ygridlines = getp(gca(), 'ygridlines')
#xticklabels = getp(gca(), 'xticklabels')
#yticklabels = getp(gca(), 'yticklabels')
#setp(xticklines, 'linewidth', 1)
#setp(yticklines, 'linewidth', 1)
#setp(xgridlines, 'linestyle', '-.')
#setp(ygridlines, 'linestyle', '-.')
#setp(yticklabels, 'color', 'black', fontsize='17')
#setp(xticklabels, 'color', 'black', fontsize='17')
#TITLE
#title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)

#xlabel(r'$\frac{S}{a}$',fontsize='30')
xlim([-0.1,0.35])
##ylabel(r'$\alpha$', fontsize='30')
ylim([-0.002,0.00005])
##Legends
#legend1=legend(loc=3)
#for label in legend1.get_texts():
#    label.set_fontsize('18')
#frame=legend.get_frame()
#frame.set_facecolor('0.7')



show()


==> Figures/Pythons/TStressH10.py <==
#import matplotlib.pyplot as plt
from pylab import *
#from matplotlib.offsetbox import AnnotationBbox, OffsetImage
#from matplotlib._png import read_png
#from matplotlib import rc, font_manager
#rom numpy import arange
#from matplotlib.pyplot import figure, axes, plot, xlabel, ylabel, title, \
#grid, savefig, show
#This file plots for the point A of two cracks with angle!
close('all')
def lam(alf,bet, gam,x):
    y= alf*x+bet*x**1.5+gam*x**2
    return y
#The results for exact solution
#The results are kI-kIo
# k2=0.5
#First solution
#T=[-2,4, 0.8]
alf1=[0.0031394, 0.0031394, 0.0031394]
bet1=[-0.0106788, 0.0118699, -0.00015057]
gam1=[0.0335015, 0.0372141, -0.000387858]
#second solution 
bet2=[-0.0112858, 0.011266, -0.000761659]
gam2=[0.0354275, 0.0353014, -0.000256891]
#Third solution
alf3=[0.0023902,0.0023902,0.0023902]
bet3=[-0.00860773,0.00860773,-0.000573849]
gam3=[0.0301637,0.0301637,0.00289589]
#x and ys
#x= arange(0,0.21,0.01)
#y1= alf1[0]*x+bet1[0]*(sqrt(x)**3) + gam1[0]*x**2
x= arange(0,0.15,0.01)
y11=lam(alf1[0],bet1[0],gam1[0],x)
y12=lam(alf1[1],bet1[1],gam1[1],x) 
y13=lam(alf1[2],bet1[2],gam1[2],x)
#
y21=lam(alf1[0],bet2[0],gam2[0],x)
y22=lam(alf1[1],bet2[1],gam2[1],x) 
y23=lam(alf1[2],bet2[2],gam2[2],x)
#
y31=lam(alf3[0],bet3[0],gam3[0],x)
y32=lam(alf3[1],bet3[1],gam3[1],x) 
y33=lam(alf3[2],bet3[2],gam3[2],x)

figure(1)
hold(True)

font = {'family' : 'Verdana',
        'color'  : 'black',
        'weight' : 'normal',
        'size'   : 25,       
        }
##PLOTS
#rc('font', size=18,family= 'Verdana')
#rcParams['xtick.major.pad']='15'
#rcParams['ytick.major.pad']='15'

plot(x, y11,'-', color='red',linewidth=2.0)#,label=r'$\frac{\sigma_x}{\sigma_y}=-0.5$')
plot(x, y12,'-', color='black',linewidth=2.0,label=r'$Method \ I$')#,label=r'$\frac{\sigma_x}{\sigma_y}=0$')
plot(x, y13,'-',color='blue',linewidth=2.0)#,label=r'$\frac{\sigma_x}{\sigma_y}=0.5$')
#
plot(x, y21,'--',color='red')
plot(x, y22,'--',color='black',label=r'$Method \ II$')
plot(x, y23,'--',color='blue')
#
plot(x, y31,'-.',color='red')
plot(x, y32,'-.',color='black',label=r'$Method \ III$')
plot(x, y33,'-.',color='blue')
#   
#plkI20E=plot(D, kIk22E,'o',color='black')
#text(0.12,0.00025,r'$\frac{\sigma_x}{\sigma_y}=-0.5$',fontsize=22,color='black') #Text in the plot
#text(0.12,0.00001,r'$\frac{\sigma_x}{\sigma_y}=0.0$',fontsize=22,color='black') #Text in the plot
#text(0.12,-0.00025,r'$\frac{\sigma_x}{\sigma_y}=+0.5$',fontsize=22,color='black') #Text in the plot
#setp(xticklines, [])
#grid(True)
#GRID
#xticklines = getp(gca(), 'xticklines')
#yticklines = getp(gca(), 'yticklines')
#xgridlines = getp(gca(), 'xgridlines')
#ygridlines = getp(gca(), 'ygridlines')
#xticklabels = getp(gca(), 'xticklabels')
#yticklabels = getp(gca(), 'yticklabels')
#setp(xticklines, 'linewidth', 1)
#setp(yticklines, 'linewidth', 1)
#setp(xgridlines, 'linestyle', '-.')
#setp(ygridlines, 'linestyle', '-.')
#setp(yticklabels, 'color', 'black', fontsize='17')
#setp(xticklabels, 'color', 'black', fontsize='17')
#TITLE
#title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)

#xlabel(r'$\frac{S}{a}$',fontsize='30')
xlim([-0.1,0.35])
##ylabel(r'$\alpha$', fontsize='30')
ylim([-0.00008,0.002])
##Legends
#legend1=legend(loc=3)
#for label in legend1.get_texts():
#    label.set_fontsize('18')
#frame=legend.get_frame()
#frame.set_facecolor('0.7')



show()


==> Figures/Pythons/TStressH10S10-betgam.py <==
import matplotlib.pyplot as plt
from pylab import *
from matplotlib.offsetbox import AnnotationBbox, OffsetImage
from matplotlib._png import read_png
from matplotlib import rc, font_manager
#rom numpy import arange
from matplotlib.pyplot import figure, axes, plot, xlabel, ylabel, title, \
grid, savefig, show
#This file plots for the point A of two cracks with angle!
close('all')
#The results for exact solution
#The results are kI-kIo
Ts=[-2, -1.6, -1.2, -0.8, -0.4, 0, 0.4, 0.8, 1.2, 1.6, 2., \
2.4, 2.8, 3.2, 3.6, 4.]

# H=15 S=5
#First solution
##BETA
##first solution
bet1=[-0.0106788, -0.00917418, -0.00766976, -0.00616553, -0.00466149, \
-0.00315766, -0.00165401, -0.00015057, 0.00135268, 0.00285573, \
0.00435858, 0.00586124, 0.0073637, 0.00886595, 0.010368, 0.0118699]
##second solution
bet2=[-0.0112858, -0.00978237, -0.00827892, -0.00677547, -0.00527202, \
-0.00376856, -0.00226511, -0.000761659, 0.000741794, 0.00224525, \
0.0037487, 0.00525215, 0.0067556, 0.00825906, 0.00976251, 0.011266]
##third solution
bet3=[-0.00860773, -0.00746003, -0.00631234, -0.00516464, -0.00401694, \
-0.00286924, -0.00172155, -0.000573849, 0.000573849, 0.00172155, \
0.00286924, 0.00401694, 0.00516464, 0.00631234, 0.00746003, 0.00860773]
###GAMMA
#first solution
gam1=[0.0335015, 0.0248401, 0.0174524, 0.0113383, 0.00649742, 0.00292962, \
0.000634606, -0.000387858, -0.000138025, 0.00138386, 0.00417754, \
0.00824277, 0.0135793, 0.0201869, 0.0280652, 0.0372141]
#second solution
gam2=[0.0354275, 0.0265127, 0.0188703, 0.0125002, 0.00740238, 0.00357695, \
0.00102386, -0.000256891, -0.000265297, 0.000998639, 0.00353492, \
0.00734354, 0.0124245, 0.0187778, 0.0264034, 0.0353014]
#third solution
gam3=[0.0301637, 0.0233467, 0.0175036, 0.0126344, 0.00873899, 0.00581744, \
0.00386974, 0.00289589, 0.00289589, 0.00386974, 0.00581744, \
0.00873899, 0.0126344, 0.0175036, 0.0233467, 0.0301637]
#Match results


figure(1)
hold(True)

font = {'family' : 'Verdana',
        'color'  : 'black',
        'weight' : 'normal',
        'size'   : 25,       
        }
figure(1)
#plt.rc('text', usetex=True)
#Adding the image to the graph
im=read_png('SigmaX.png')
imageBox=OffsetImage(im,zoom=0.2)
xy=[2.4,-0.0055]
ab = AnnotationBbox(imageBox, xy,
    xybox=(5., -5.),
    xycoords='data',
    boxcoords="offset points")                                  
fig = gcf()
fig.clf()
ax=subplot(111)
ax.add_artist(ab)
#defiing the style for the graph

#PLOTS
rc('font', size=18,family= 'Verdana')
rcParams['xtick.major.pad']='15'
rcParams['ytick.major.pad']='15'


#plkI20E=plot(D, kIk22E,'o',color='black')

# Tweak spacing to prevent clipping of ylabel
#subplots_adjust(left=0.15)
font = {'family' : 'Verdana',
        'color'  : 'black',
        'weight' : 'normal',
        'size'   : 25,       
        }
 
#plt.rc('text', usetex=True)
#Adding the image to the graph
#im=read_png('SandH.png')
#imageBox=OffsetImage(im,zoom=0.38)
#xy=[23,0.03]
#ab = AnnotationBbox(imageBox, xy,
#    xybox=(5., -5.),
#    xycoords='data',
#    boxcoords="offset points")                                  
#fig = gcf()
#fig.clf()
#ax=subplot(111)
#ax.add_artist(ab)
#defiing the style for the graph

#PLOTS
rc('font', size=18,family= 'Verdana')
rcParams['xtick.major.pad']='15'
rcParams['ytick.major.pad']='15'

plbet1=plot(Ts, bet1,'o',color='black',label=r'$\beta_1$')
plbet2=plot(Ts, bet2,'*',color='black',label=r'$\beta_2$')
plbet3=plot(Ts, bet3,'r-',color='red',label=r'$\beta_3$')

#plkI20E=plot(D, kIk22E,'o',color='black')

text(25,-0.012,r'$\frac{\sigma_x^{\infty}}{\sigma_y^{\infty}}$',fontsize=25,color='black') #Text in the plot
grid(True)
#GRID
xticklines = getp(gca(), 'xticklines')
yticklines = getp(gca(), 'yticklines')
xgridlines = getp(gca(), 'xgridlines')
ygridlines = getp(gca(), 'ygridlines')
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(xticklines, 'linewidth', 1)
setp(yticklines, 'linewidth', 1)
setp(xgridlines, 'linestyle', '-.')
setp(ygridlines, 'linestyle', '-.')
setp(yticklabels, 'color', 'black', fontsize='17')
setp(xticklabels, 'color', 'black', fontsize='17')
#TITLE
#title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)
xlabel(r'$\frac{\sigma_x^{\infty}}{\sigma_y^{\infty}}$',  fontsize='30')
xlim([-2,4])
ylabel(r'$\beta$',  fontsize='30')
ylim([-0.01,0.01])
#Legends
legend1=legend(loc=2)
for label in legend1.get_texts():
    label.set_fontsize('18')
#frame=legend.get_frame()
#frame.set_facecolor('0.7')

figure(2)
# Tweak spacing to prevent clipping of ylabel
#subplots_adjust(left=0.15)
font = {'family' : 'Verdana',
        'color'  : 'black',
        'weight' : 'normal',
        'size'   : 25,       
        }
 
#plt.rc('text', usetex=True)
#Adding the image to the graph
#im=read_png('SandH.png')
#imageBox=OffsetImage(im,zoom=0.37)
#xy=[23,0.03]
#ab = AnnotationBbox(imageBox, xy,
#    xybox=(5., -5.),
#    xycoords='data',
#    boxcoords="offset points")                                  
#fig = gcf()
#fig.clf()
#ax=subplot(111)
#ax.add_artist(ab)
#defiing the style for the graph

#PLOTS
rc('font', size=18,family= 'Verdana')
rcParams['xtick.major.pad']='15'
rcParams['ytick.major.pad']='15'

plbet1=plot(Ts, gam1,'o',color='black',label=r'$\gamma_1$')
plbet2=plot(Ts, gam2,'*',color='black',label=r'$\gamma_2$')
plbet3=plot(Ts, gam3,'r-',color='red',label=r'$\gamma_3$')

#plkI20E=plot(D, kIk22E,'o',color='black')

text(25,-0.012,r'$\frac{H}{a}=3$',fontsize=25,color='black') #Text in the plot
grid(True)
#GRID
xticklines = getp(gca(), 'xticklines')
yticklines = getp(gca(), 'yticklines')
xgridlines = getp(gca(), 'xgridlines')
ygridlines = getp(gca(), 'ygridlines')
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(xticklines, 'linewidth', 1)
setp(yticklines, 'linewidth', 1)
setp(xgridlines, 'linestyle', '-.')
setp(ygridlines, 'linestyle', '-.')
setp(yticklabels, 'color', 'black', fontsize='17')
setp(xticklabels, 'color', 'black', fontsize='17')
#TITLE
#title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)
xlabel(r'$\frac{\sigma_x^{\infty}}{\sigma_y^{\infty}}$', fontsize='30')
xlim([-2,4])
ylabel(r'$\gamma$', fontsize='30')
ylim([-0.001,max(gam1)])
#Legends
legend1=legend(loc=4)
for label in legend1.get_texts():
    label.set_fontsize('18')
#frame=legend.get_frame()
#frame.set_facecolor('0.7')

show()


==> Figures/Pythons/TStressH15S5-betgam.py <==
import matplotlib.pyplot as plt
from pylab import *
from matplotlib.offsetbox import AnnotationBbox, OffsetImage
from matplotlib._png import read_png
from matplotlib import rc, font_manager
#rom numpy import arange
from matplotlib.pyplot import figure, axes, plot, xlabel, ylabel, title, \
grid, savefig, show
#This file plots for the point A of two cracks with angle!
close('all')
#The results for exact solution
#The results are kI-kIo
Ts=[-2, -1.6, -1.2, -0.8, -0.4, 0, 0.4, 0.8, 1.2, 1.6, 2., \
2.4, 2.8, 3.2, 3.6, 4.]

# H=15 S=5
#First solution
##BETA
##first solution
bet1=[0.00471413, 0.00411844, 0.00352286, 0.0029274, 0.00233206, \
0.00173684, 0.00114174, 0.000546756, -0.0000481084, -0.000642854, \
-0.00123748, -0.00183199, -0.00242638, -0.00302065, -0.0036148, \
-0.00420884]
##second solution
bet2=[0.00446551, 0.00387057, 0.00327562, 0.00268068, 0.00208574, \
0.0014908, 0.000895853, 0.000300911, -0.000294032, -0.000888974, \
-0.00148392, -0.00207886, -0.0026738, -0.00326874, -0.00386369, \
-0.00445863]
##third solution
bet3=[0.00434587, 0.00376642, 0.00318697, 0.00260752, 0.00202807, \
0.00144862, 0.000869175, 0.000289725, -0.000289725, -0.000869175, \
-0.00144862, -0.00202807, -0.00260752, -0.00318697, -0.00376642, \
-0.00434587]
###GAMMA
#first solution
gam1=[-0.0149319, -0.0112954, -0.00816349, -0.00553609, -0.00341303, \
-0.00179418, -0.000679359, -0.0000684348, 0.0000387488, -0.000357658, \
-0.0012575, -0.00266064, -0.00456691, -0.00697617, -0.00988826, \
-0.013303]
#second solution
gam2=[-0.0141405, -0.0106115, -0.00758616, -0.00506459, -0.00304676, \
-0.00153265, -0.000522275, -0.000015631, -0.000012719, -0.000513539, \
-0.00151809, -0.00302637, -0.00503839, -0.00755413, -0.0105736, \
-0.0140968]
#third solution
gam3=[-0.0143553, -0.0109135, -0.00796347, -0.00550507, -0.00353836, \
-0.00206332, -0.00107996, -0.000588283, -0.000588283, -0.00107996, \
-0.00206332, -0.00353836, -0.00550507, -0.00796347, -0.0109135, \
-0.0143553]
#Match results


figure(1)
hold(True)

font = {'family' : 'Verdana',
        'color'  : 'black',
        'weight' : 'normal',
        'size'   : 25,       
        }
figure(1)
#plt.rc('text', usetex=True)
#Adding the image to the graph
im=read_png('SigmaX.png')
imageBox=OffsetImage(im,zoom=0.2)
xy=[2.4,0.006]
ab = AnnotationBbox(imageBox, xy,
    xybox=(5., -5.),
    xycoords='data',
    boxcoords="offset points")                                  
fig = gcf()
fig.clf()
ax=subplot(111)
ax.add_artist(ab)
#defiing the style for the graph

#PLOTS
rc('font', size=18,family= 'Verdana')
rcParams['xtick.major.pad']='15'
rcParams['ytick.major.pad']='15'


#plkI20E=plot(D, kIk22E,'o',color='black')

# Tweak spacing to prevent clipping of ylabel
#subplots_adjust(left=0.15)
font = {'family' : 'Verdana',
        'color'  : 'black',
        'weight' : 'normal',
        'size'   : 25,       
        }
 
#plt.rc('text', usetex=True)
#Adding the image to the graph
#im=read_png('SandH.png')
#imageBox=OffsetImage(im,zoom=0.38)
#xy=[23,0.03]
#ab = AnnotationBbox(imageBox, xy,
#    xybox=(5., -5.),
#    xycoords='data',
#    boxcoords="offset points")                                  
#fig = gcf()
#fig.clf()
#ax=subplot(111)
#ax.add_artist(ab)
#defiing the style for the graph

#PLOTS
rc('font', size=18,family= 'Verdana')
rcParams['xtick.major.pad']='15'
rcParams['ytick.major.pad']='15'

plbet1=plot(Ts, bet1,'o',color='black',label=r'$\beta_1$')
plbet2=plot(Ts, bet2,'*',color='black',label=r'$\beta_2$')
plbet3=plot(Ts, bet3,'r-',color='red',label=r'$\beta_3$')

#plkI20E=plot(D, kIk22E,'o',color='black')

text(25,-0.012,r'$\frac{\sigma_x^{\infty}}{\sigma_y^{\infty}}$',fontsize=25,color='black') #Text in the plot
grid(True)
#GRID
xticklines = getp(gca(), 'xticklines')
yticklines = getp(gca(), 'yticklines')
xgridlines = getp(gca(), 'xgridlines')
ygridlines = getp(gca(), 'ygridlines')
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(xticklines, 'linewidth', 1)
setp(yticklines, 'linewidth', 1)
setp(xgridlines, 'linestyle', '-.')
setp(ygridlines, 'linestyle', '-.')
setp(yticklabels, 'color', 'black', fontsize='17')
setp(xticklabels, 'color', 'black', fontsize='17')
#TITLE
#title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)
xlabel(r'$\frac{\sigma_x^{\infty}}{\sigma_y^{\infty}}$',  fontsize='30')
xlim([-2,4])
ylabel(r'$\beta$',  fontsize='30')
ylim([-0.01,0.01])
#Legends
legend1=legend(loc=3)
for label in legend1.get_texts():
    label.set_fontsize('18')
#frame=legend.get_frame()
#frame.set_facecolor('0.7')

figure(2)
# Tweak spacing to prevent clipping of ylabel
#subplots_adjust(left=0.15)
font = {'family' : 'Verdana',
        'color'  : 'black',
        'weight' : 'normal',
        'size'   : 25,       
        }
 
#plt.rc('text', usetex=True)
#Adding the image to the graph
#im=read_png('SandH.png')
#imageBox=OffsetImage(im,zoom=0.37)
#xy=[23,0.03]
#ab = AnnotationBbox(imageBox, xy,
#    xybox=(5., -5.),
#    xycoords='data',
#    boxcoords="offset points")                                  
#fig = gcf()
#fig.clf()
#ax=subplot(111)
#ax.add_artist(ab)
#defiing the style for the graph

#PLOTS
rc('font', size=18,family= 'Verdana')
rcParams['xtick.major.pad']='15'
rcParams['ytick.major.pad']='15'

plbet1=plot(Ts, gam1,'o',color='black',label=r'$\gamma_1$')
plbet2=plot(Ts, gam2,'*',color='black',label=r'$\gamma_2$')
plbet3=plot(Ts, gam3,'r-',color='red',label=r'$\gamma_3$')

#plkI20E=plot(D, kIk22E,'o',color='black')

text(25,-0.012,r'$\frac{H}{a}=3$',fontsize=25,color='black') #Text in the plot
grid(True)
#GRID
xticklines = getp(gca(), 'xticklines')
yticklines = getp(gca(), 'yticklines')
xgridlines = getp(gca(), 'xgridlines')
ygridlines = getp(gca(), 'ygridlines')
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(xticklines, 'linewidth', 1)
setp(yticklines, 'linewidth', 1)
setp(xgridlines, 'linestyle', '-.')
setp(ygridlines, 'linestyle', '-.')
setp(yticklabels, 'color', 'black', fontsize='17')
setp(xticklabels, 'color', 'black', fontsize='17')
#TITLE
#title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)
xlabel(r'$\frac{\sigma_x^{\infty}}{\sigma_y^{\infty}}$', fontsize='30')
xlim([-2,4])
ylabel(r'$\gamma$', fontsize='30')
ylim([-0.02,0.001])
#Legends
legend1=legend(loc=4)
for label in legend1.get_texts():
    label.set_fontsize('18')
#frame=legend.get_frame()
#frame.set_facecolor('0.7')

show()


==> Figures/Pythons/Untitled.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 0
}


==> Figures/Pythons/Untitled1.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> Figures/Pythons/Untitled2.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 0
}


==> Figures/Pythons/Untitled3.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "ename": "LoadError",
     "evalue": "syntax: invalid \"import\" statement\nwhile loading In[3], in expression starting on line 1",
     "output_type": "error",
     "traceback": [
      "syntax: invalid \"import\" statement\nwhile loading In[3], in expression starting on line 1",
      ""
     ]
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "from pylab import *\n",
    "#from matplotlib.offsetbox import AnnotationBbox, OffsetImage\n",
    "#from matplotlib._png import read_png\n",
    "#from matplotlib import rc\n",
    "#rom numpy import arange\n",
    "#from matplotlib.pyplot import figure, axes, plot, xlabel, ylabel, title, \\\n",
    "#grid, savefig, show\n",
    "#This file plots for the point A of two cracks with angle!\n",
    "close('all')\n",
    "#def guess(unistr):\n",
    "#    return ''.join([value for u in unistr\n",
    "#                    for key,value in DIGIT.iteritems()\n",
    "#                    if key in UD.name(u)])\n",
    "\n",
    "DIGIT = {\n",
    "    'MINUS': u'-',\n",
    "    'ZERO': u'0',\n",
    "    'ONE': u'1',\n",
    "    'TWO': u'2',\n",
    "    'THREE': u'3',\n",
    "    'FOUR': u'4',\n",
    "    'FIVE': u'5',\n",
    "    'SIX': u'6',\n",
    "    'SEVEN': u'7',\n",
    "    'EIGHT': u'8',\n",
    "    'NINE': u'9',\n",
    "    'STOP': u'.'\n",
    "    }\n",
    "#The results for exact solution\n",
    "x1=[0.01, 0.02, 0.03, 0.04, 0.05, 0.06, 0.07, 0.08, 0.09, 0.1, 0.11, \\\n",
    "0.12, 0.13, 0.14, 0.15, 0.16, 0.17, 0.18, 0.19, 0.2, 0.21, 0.22, \\\n",
    "0.23, 0.24, 0.25, 0.26, 0.27, 0.28, 0.29, 0.3, 0.31, 0.32, 0.33, \\\n",
    "0.34, 0.35, 0.36, 0.37, 0.38, 0.39, 0.4, 0.41, 0.42, 0.43, 0.44, \\\n",
    "0.45, 0.46, 0.47, 0.48, 0.49, 0.5, 0.51, 0.52, 0.53, 0.54, 0.55, \\\n",
    "0.56, 0.57, 0.58, 0.59, 0.6, 0.61, 0.62, 0.63, 0.64, 0.65, 0.66, \\\n",
    "0.67, 0.68, 0.69, 0.7, 0.71, 0.72, 0.73, 0.74, 0.75, 0.76, 0.77, \\\n",
    "0.78, 0.79, 0.8, 0.81, 0.82, 0.83, 0.84, 0.85, 0.86, 0.87, 0.88, \\\n",
    "0.89, 0.9, 0.91, 0.92, 0.93, 0.94, 0.95, 0.96, 0.97, 0.98, 0.99, 1., \\\n",
    "1.01, 1.02, 1.03, 1.04, 1.05, 1.06, 1.07, 1.08, 1.09, 1.1, 1.11, \\\n",
    "1.12, 1.13, 1.14, 1.15, 1.16, 1.17, 1.18, 1.19, 1.2, 1.21, 1.22, \\\n",
    "1.23, 1.24, 1.25, 1.26, 1.27, 1.28, 1.29, 1.3, 1.31, 1.32, 1.33, \\\n",
    "1.34, 1.35, 1.36, 1.37, 1.38, 1.39, 1.4, 1.41, 1.42, 1.43, 1.44, \\\n",
    "1.45, 1.46, 1.47, 1.48, 1.49, 1.5, 1.51, 1.52, 1.53, 1.54, 1.55, \\\n",
    "1.56, 1.57, 1.58, 1.59, 1.6, 1.61, 1.62, 1.63, 1.64, 1.65, 1.66, \\\n",
    "1.67, 1.68, 1.69, 1.7, 1.71, 1.72, 1.73, 1.74, 1.75, 1.76, 1.77, \\\n",
    "1.78, 1.79, 1.8, 1.81, 1.82, 1.83, 1.84, 1.85, 1.86, 1.87, 1.88, \\\n",
    "1.89, 1.9, 1.91, 1.92, 1.93, 1.94, 1.95, 1.96, 1.97, 1.98, 1.99, 2.];\n",
    "\n",
    "#S=5, H=10\n",
    "Fm=[0.00523684, 0.00361658, 0.00288236, 0.00243508, 0.00212334, \\\n",
    "0.00188844, 0.00170216, 0.00154901, 0.00141968, 0.00130818, \\\n",
    "0.00121045, 0.00112363, 0.00104565, 0.00097495, 0.000910333, \\\n",
    "0.00085087, 0.000795822, 0.000744591, 0.000696692, 0.000651721, \\\n",
    "0.000609344, 0.000569276, 0.000531277, 0.000495142, 0.000460694, \\\n",
    "0.000427777, 0.000396259, 0.00036602, 0.000336958, 0.000308979, \\\n",
    "0.000282003, 0.000255955, 0.000230771, 0.000206391, 0.000182761, \\\n",
    "0.000159834, 0.000137566, 0.000115917, 0.0000948495, 0.0000743311, \\\n",
    "0.0000543309, 0.0000348207, 0.0000157745, -2.83175*10**-6, \\\n",
    "-0.0000210202, -0.0000388113, -0.0000562244, -0.0000732771, \\\n",
    "-0.0000899861, -0.000106367, -0.000122433, -0.0001382, -0.000153679, \\\n",
    "-0.000168882, -0.00018382, -0.000198504, -0.000212944, -0.000227149, \\\n",
    "-0.000241128, -0.000254889, -0.000268441, -0.000281789, -0.000294943, \\\n",
    "-0.000307907, -0.00032069, -0.000333296, -0.000345731, -0.000358001, \\\n",
    "-0.000370112, -0.000382067, -0.000393872, -0.000405532, -0.00041705, \\\n",
    "-0.00042843, -0.000439678, -0.000450796, -0.000461787, -0.000472657, \\\n",
    "-0.000483407, -0.000494041, -0.000504563, -0.000514974, -0.000525278, \\\n",
    "-0.000535478, -0.000545576, -0.000555574, -0.000565476, -0.000575283, \\\n",
    "-0.000584997, -0.000594622, -0.000604158, -0.000613608, -0.000622974, \\\n",
    "-0.000632258, -0.000641462, -0.000650586, -0.000659634, -0.000668607, \\\n",
    "-0.000677505, -0.000686331, -0.000695087, -0.000703773, -0.000712392, \\\n",
    "-0.000720943, -0.00072943, -0.000737853, -0.000746212, -0.000754511, \\\n",
    "-0.000762749, -0.000770927, -0.000779048, -0.000787111, -0.000795118, \\\n",
    "-0.000803071, -0.000810969, -0.000818814, -0.000826607, -0.000834348, \\\n",
    "-0.000842039, -0.000849681, -0.000857274, -0.000864819, -0.000872317, \\\n",
    "-0.000879768, -0.000887174, -0.000894535, -0.000901852, -0.000909125, \\\n",
    "-0.000916356, -0.000923544, -0.000930691, -0.000937798, -0.000944864, \\\n",
    "-0.00095189, -0.000958877, -0.000965826, -0.000972737, -0.00097961, \\\n",
    "-0.000986447, -0.000993248, -0.00100001, -0.00100674, -0.00101344, \\\n",
    "-0.0010201, -0.00102672, -0.00103332, -0.00103988, -0.0010464, \\\n",
    "-0.0010529, -0.00105936, -0.0010658, -0.0010722, -0.00107857, \\\n",
    "-0.00108491, -0.00109122, -0.00109751, -0.00110376, -0.00110998, \\\n",
    "-0.00111618, -0.00112235, -0.00112849, -0.00113461, -0.00114069, \\\n",
    "-0.00114676, -0.00115279, -0.0011588, -0.00116478, -0.00117074, \\\n",
    "-0.00117667, -0.00118258, -0.00118847, -0.00119432, -0.00120016, \\\n",
    "-0.00120597, -0.00121176, -0.00121753, -0.00122327, -0.00122899, \\\n",
    "-0.00123469, -0.00124036, -0.00124602, -0.00125165, -0.00125726, \\\n",
    "-0.00126285, -0.00126842, -0.00127396, -0.00127949, -0.001285, \\\n",
    "-0.00129048, -0.00129595, -0.0013014, -0.00130683, -0.00131223, \\\n",
    "-0.00131762, -0.00132299, -0.00132834, -0.00133367, -0.00133899, \\\n",
    "-0.00134428, -0.00134956]\n",
    "\n",
    "\n",
    "#\n",
    "Sxy1=[0.000166473, 0.000160192, 0.000153866, 0.000147495, 0.000141078, \\\n",
    "0.000134616, 0.000128108, 0.000121554, 0.000114953, 0.000108306, \\\n",
    "0.000101612, 0.0000948705, 0.0000880815, 0.0000812448, 0.0000743599, \\\n",
    "0.0000674267, 0.0000604449, 0.0000534142, 0.0000463343, 0.0000392049, \\\n",
    "0.0000320258, 0.0000247966, 0.0000175171, 0.0000101869, \\\n",
    "2.80587*10**-6, -4.6264*10**-6, -0.0000121102, -0.0000196458, \\\n",
    "-0.0000272334, -0.0000348735, -0.0000425663, -0.0000503121, \\\n",
    "-0.0000581112, -0.0000659639, -0.0000738705, -0.0000818313, \\\n",
    "-0.0000898467, -0.0000979169, -0.000106042, -0.000114223, \\\n",
    "-0.00012246, -0.000130753, -0.000139102, -0.000147508, -0.000155971, \\\n",
    "-0.000164491, -0.000173069, -0.000181705, -0.0001904, -0.000199153, \\\n",
    "-0.000207965, -0.000216837, -0.000225769, -0.00023476, -0.000243812, \\\n",
    "-0.000252924, -0.000262098, -0.000271333, -0.00028063, -0.000289989, \\\n",
    "-0.00029941, -0.000308894, -0.000318442, -0.000328053, -0.000337727, \\\n",
    "-0.000347466, -0.00035727, -0.000367138, -0.000377072, -0.000387072, \\\n",
    "-0.000397137, -0.000407269, -0.000417468, -0.000427734, -0.000438067, \\\n",
    "-0.000448469, -0.000458938, -0.000469476, -0.000480084, -0.00049076, \\\n",
    "-0.000501507, -0.000512324, -0.000523211, -0.000534169, -0.000545199, \\\n",
    "-0.0005563, -0.000567474, -0.00057872, -0.000590039, -0.000601431, \\\n",
    "-0.000612897, -0.000624437, -0.000636052, -0.000647742, -0.000659507, \\\n",
    "-0.000671348, -0.000683265, -0.000695259, -0.000707329, -0.000719478, \\\n",
    "-0.000731704, -0.000744008, -0.000756391, -0.000768853, -0.000781395, \\\n",
    "-0.000794017, -0.000806719, -0.000819502, -0.000832366, -0.000845312, \\\n",
    "-0.00085834, -0.000871451, -0.000884645, -0.000897923, -0.000911284, \\\n",
    "-0.00092473, -0.00093826, -0.000951876, -0.000965578, -0.000979366, \\\n",
    "-0.000993241, -0.0010072, -0.00102125, -0.00103539, -0.00104961, \\\n",
    "-0.00106393, -0.00107833, -0.00109283, -0.00110741, -0.00112209, \\\n",
    "-0.00113686, -0.00115171, -0.00116667, -0.00118171, -0.00119685, \\\n",
    "-0.00121208, -0.0012274, -0.00124282, -0.00125834, -0.00127395, \\\n",
    "-0.00128966, -0.00130546, -0.00132136, -0.00133736, -0.00135346, \\\n",
    "-0.00136966, -0.00138595, -0.00140235, -0.00141884, -0.00143544, \\\n",
    "-0.00145214, -0.00146894, -0.00148584, -0.00150284, -0.00151995, \\\n",
    "-0.00153716, -0.00155448, -0.0015719, -0.00158943, -0.00160706, \\\n",
    "-0.0016248, -0.00164265, -0.0016606, -0.00167866, -0.00169684, \\\n",
    "-0.00171512, -0.00173351, -0.00175201, -0.00177062, -0.00178934, \\\n",
    "-0.00180818, -0.00182713, -0.00184619, -0.00186536, -0.00188465, \\\n",
    "-0.00190406, -0.00192358, -0.00194321, -0.00196296, -0.00198283, \\\n",
    "-0.00200282, -0.00202292, -0.00204315, -0.00206349, -0.00208395, \\\n",
    "-0.00210454, -0.00212524, -0.00214607, -0.00216702, -0.00218809, \\\n",
    "-0.00220929, -0.0022306, -0.00225205, -0.00227362, -0.00229531, \\\n",
    "-0.00231713, -0.00233908, -0.00236116, -0.00238336, -0.0024057]\n",
    "#The results are kI-kIo\n",
    "#H=10\n",
    "Sxyex=[0.00465802, 0.00314701, 0.00247906, 0.00208126, 0.00180977, \\\n",
    "0.00160916, 0.00145295, 0.00132669, 0.00122175, 0.00113259, \\\n",
    "0.0010555, 0.000987868, 0.000927819, 0.000873944, 0.000825176, \\\n",
    "0.000780685, 0.000739816, 0.000702042, 0.000666938, 0.000634153, \\\n",
    "0.000603397, 0.000574425, 0.000547031, 0.00052104, 0.000496302, \\\n",
    "0.000472688, 0.000450083, 0.000428391, 0.000407524, 0.000387408, \\\n",
    "0.000367974, 0.000349163, 0.000330922, 0.000313203, 0.000295963, \\\n",
    "0.000279163, 0.000262768, 0.000246747, 0.000231071, 0.000215714, \\\n",
    "0.000200652, 0.000185863, 0.000171326, 0.000157024, 0.000142939, \\\n",
    "0.000129055, 0.000115358, 0.000101835, 0.0000884723, 0.000075259, \\\n",
    "0.0000621841, 0.0000492374, 0.0000364096, 0.0000236918, 0.0000110758, \\\n",
    "-1.44634*10**-6, -0.0000138818, -0.0000262373, -0.0000385196, \\\n",
    "-0.0000507345, -0.0000628878, -0.0000749851, -0.0000870313, \\\n",
    "-0.0000990314, -0.00011099, -0.000122911, -0.0001348, -0.000146659, \\\n",
    "-0.000158493, -0.000170306, -0.0001821, -0.000193879, -0.000205646, \\\n",
    "-0.000217404, -0.000229156, -0.000240905, -0.000252653, -0.000264402, \\\n",
    "-0.000276156, -0.000287916, -0.000299686, -0.000311466, -0.000323259, \\\n",
    "-0.000335066, -0.000346891, -0.000358735, -0.000370599, -0.000382485, \\\n",
    "-0.000394395, -0.000406331, -0.000418294, -0.000430286, -0.000442308, \\\n",
    "-0.000454361, -0.000466448, -0.000478569, -0.000490725, -0.000502919, \\\n",
    "-0.000515151, -0.000527422, -0.000539734, -0.000552088, -0.000564486, \\\n",
    "-0.000576927, -0.000589413, -0.000601946, -0.000614526, -0.000627154, \\\n",
    "-0.000639832, -0.000652561, -0.00066534, -0.000678172, -0.000691057, \\\n",
    "-0.000703996, -0.000716991, -0.000730041, -0.000743148, -0.000756312, \\\n",
    "-0.000769536, -0.000782818, -0.000796161, -0.000809565, -0.00082303, \\\n",
    "-0.000836558, -0.000850149, -0.000863805, -0.000877526, -0.000891312, \\\n",
    "-0.000905164, -0.000919084, -0.000933071, -0.000947127, -0.000961253, \\\n",
    "-0.000975448, -0.000989715, -0.00100405, -0.00101846, -0.00103294, \\\n",
    "-0.0010475, -0.00106213, -0.00107684, -0.00109162, -0.00110647, \\\n",
    "-0.00112141, -0.00113642, -0.00115151, -0.00116668, -0.00118192, \\\n",
    "-0.00119725, -0.00121266, -0.00122815, -0.00124372, -0.00125937, \\\n",
    "-0.00127511, -0.00129093, -0.00130684, -0.00132283, -0.00133891, \\\n",
    "-0.00135507, -0.00137132, -0.00138766, -0.00140409, -0.0014206, \\\n",
    "-0.0014372, -0.0014539, -0.00147068, -0.00148756, -0.00150453, \\\n",
    "-0.00152159, -0.00153874, -0.00155599, -0.00157333, -0.00159077, \\\n",
    "-0.0016083, -0.00162593, -0.00164365, -0.00166147, -0.00167939, \\\n",
    "-0.00169741, -0.00171553, -0.00173375, -0.00175206, -0.00177048, \\\n",
    "-0.001789, -0.00180762, -0.00182635, -0.00184517, -0.0018641, \\\n",
    "-0.00188314, -0.00190228, -0.00192153, -0.00194088, -0.00196034, \\\n",
    "-0.0019799, -0.00199958, -0.00201936, -0.00203925, -0.00205925, \\\n",
    "-0.00207937, -0.00209959]\n",
    "\n",
    "\n",
    "#Match results\n",
    "\n",
    "\n",
    "figure(1)\n",
    "hold(True)\n",
    "\n",
    "#font = {'family' : 'Verdana',\n",
    "#        'color'  : 'black',\n",
    "#        'weight' : 'normal',\n",
    "#        'size'   : 25,       \n",
    "#        }\n",
    "\n",
    "                          \n",
    "\n",
    "\n",
    "#defiing the style for the graph\n",
    "\n",
    "#PLOTS\n",
    "#rc('font', size=18,family= 'Verdana')\n",
    "#rcParams['xtick.major.pad']='15'\n",
    "#rcParams['ytick.major.pad']='15'\n",
    "\n",
    "plalf1=plot(x1[:80], Fm[:80],'-',color='black',label='Matched',linewidth=2.0)\n",
    "plalf1=plot(x1[79:], Sxy1[79:],'-',color='black',linewidth=2.0)\n",
    "plalf1=plot(x1, Sxyex,'-.',color='black',label='Exact',linewidth=2.0)\n",
    "vlines(x1[79],-0.004,0.0040,linestyles='dashed',linewidth=2.0)\n",
    "   \n",
    "#plkI20E=plot(D, kIk22E,'o',color='black')\n",
    "text(0.03,-0.0025,'Inner Solution',fontsize=18,color='black',bbox=dict(facecolor='white', alpha=1)) #Text in the plot\n",
    "text(1,-0.0025,'Outer Solution',fontsize=18,color='black',bbox=dict(facecolor='white', alpha=1)) #Text in the plot\n",
    "\n",
    "grid(True)\n",
    "#GRID\n",
    "xticklines = getp(gca(), 'xticklines')\n",
    "yticklines = getp(gca(), 'yticklines')\n",
    "xgridlines = getp(gca(), 'xgridlines')\n",
    "ygridlines = getp(gca(), 'ygridlines')\n",
    "xticklabels = getp(gca(), 'xticklabels')\n",
    "yticklabels = getp(gca(), 'yticklabels')\n",
    "setp(xticklines, 'linewidth', 1)\n",
    "setp(yticklines, 'linewidth', 1)\n",
    "setp(xgridlines, 'linestyle', '-.')\n",
    "setp(ygridlines, 'linestyle', '-.')\n",
    "setp(yticklabels, 'color', 'black', fontsize='15')\n",
    "setp(xticklabels, 'color', 'black', fontsize='15')\n",
    "#TITLE\n",
    "#title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)\n",
    "\n",
    "xlabel(r'$\\frac{x}{a}$', fontsize='30')\n",
    "#xlim([0,1.5])\n",
    "ylabel(r'$\\frac{\\sigma_{xy}}{\\sigma_y^{\\infty}}$', fontsize='30')\n",
    "ylim([-0.004,0.0040])\n",
    "#Legends\n",
    "legend1=legend(loc=1)\n",
    "for label in legend1.get_texts():\n",
    "    label.set_fontsize('18')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "name": "julia",
   "version": "0.3.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> Figures/Pythons/Verification-KI.py <==
import matplotlib.pyplot as plt
from pylab import *
from matplotlib.offsetbox import AnnotationBbox, OffsetImage
from matplotlib._png import read_png
from matplotlib import rc, font_manager
#rom numpy import arange
from matplotlib.pyplot import figure, axes, plot, xlabel, ylabel, title, \
grid, savefig, show
#This file plots for the point A of two cracks with angle!
close('all')
#H=3
r0=[0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1., 1.1, 1.2, 1.3, \
1.4, 1.5, 1.6, 1.7, 1.8, 1.9, 2., 2.1, 2.2, 2.3, 2.4, 2.5, 2.6, 2.7, \
2.8, 2.9, 3., 3.1, 3.2, 3.3, 3.4, 3.5, 3.6, 3.7, 3.8, 3.9, 4., 4.1, \
4.2, 4.3, 4.4, 4.5, 4.6, 4.7, 4.8, 4.9, 5., 5.1, 5.2, 5.3, 5.4, 5.5, \
5.6, 5.7, 5.8, 5.9, 6., 6.1, 6.2, 6.3, 6.4, 6.5, 6.6, 6.7, 6.8, 6.9, \
7., 7.1, 7.2, 7.3, 7.4, 7.5, 7.6, 7.7, 7.8, 7.9, 8., 8.1, 8.2, 8.3, \
8.4, 8.5, 8.6, 8.7, 8.8, 8.9, 9., 9.1, 9.2, 9.3, 9.4, 9.5, 9.6, 9.7, \
9.8, 9.9, 10.]
kIb=[1.82059, 1.82068, 1.82094, 1.82137, 1.82193, 1.82263, 1.82342, \
1.82428, 1.82518, 1.82609, 1.82697, 1.8278, 1.82854, 1.82918, \
1.82969, 1.83006, 1.83027, 1.83032, 1.83019, 1.8299, 1.82944, \
1.82882, 1.82804, 1.82711, 1.82605, 1.82486, 1.82357, 1.82217, \
1.82069, 1.81913, 1.81751, 1.81585, 1.81415, 1.81242, 1.81067, \
1.80892, 1.80717, 1.80542, 1.8037, 1.80199, 1.80031, 1.79866, \
1.79704, 1.79547, 1.79393, 1.79243, 1.79099, 1.78958, 1.78823, \
1.78692, 1.78566, 1.78444, 1.78328, 1.78216, 1.78109, 1.78006, \
1.77908, 1.77814, 1.77724, 1.77639, 1.77558, 1.7748, 1.77407, \
1.77337, 1.77271, 1.77208, 1.77148, 1.77092, 1.77039, 1.76988, \
1.76941, 1.76896, 1.76853, 1.76813, 1.76776, 1.76741, 1.76707, \
1.76676, 1.76647, 1.7662, 1.76595, 1.76571, 1.76549, 1.76528, \
1.76509, 1.76491, 1.76475, 1.76459, 1.76445, 1.76432, 1.76421, \
1.7641, 1.764, 1.76391, 1.76383, 1.76376, 1.76369, 1.76364, 1.76358, \
1.76354, 1.7635]
#L=1
#Exact
kIaeL1=[2.54333, 2.54641, 2.55498, 2.56725, 2.5808, 2.59325, 2.6027, 2.608, \
2.60867, 2.6048, 2.59682, 2.58534, 2.57103, 2.55453, 2.53644, \
2.51727, 2.49748, 2.47743, 2.45741, 2.43765, 2.41834, 2.3996, \
2.38153, 2.3642, 2.34765, 2.3319, 2.31697, 2.30284, 2.28952, 2.27697, \
2.26519, 2.25413, 2.24378, 2.23409, 2.22505, 2.21661, 2.20875, \
2.20144, 2.19464, 2.18832, 2.18247, 2.17704, 2.17201, 2.16737, \
2.16307, 2.15911, 2.15546, 2.1521, 2.14901, 2.14617, 2.14357, \
2.14119, 2.13902, 2.13704, 2.13523, 2.1336, 2.13212, 2.13078, \
2.12957, 2.12849, 2.12753, 2.12667, 2.12592, 2.12526, 2.12468, \
2.12418, 2.12376, 2.12341, 2.12312, 2.12288, 2.12271, 2.12258, \
2.1225, 2.12246, 2.12247, 2.1225, 2.12258, 2.12268, 2.12281, 2.12297, \
2.12315, 2.12336, 2.12358, 2.12382, 2.12408, 2.12436, 2.12464, \
2.12494, 2.12526, 2.12558, 2.12591, 2.12625, 2.12659, 2.12694, \
2.1273, 2.12766, 2.12803, 2.12839, 2.12877, 2.12914, 2.12951]
#method 1
kIam1L1=[]
#method 2
kIam2L1=[2.52222, 2.52242, 2.52299, 2.52392, 2.52516, 2.52665, 2.52833, \
2.53011, 2.53192, 2.53369, 2.53533, 2.53678, 2.53797, 2.53887, \
2.53942, 2.53962, 2.53943, 2.53885, 2.53789, 2.53657, 2.53489, \
2.53289, 2.53059, 2.52802, 2.52522, 2.52222, 2.51906, 2.51576, \
2.51236, 2.50888, 2.50536, 2.50182, 2.49827, 2.49474, 2.49126, \
2.48782, 2.48445, 2.48116, 2.47795, 2.47484, 2.47183, 2.46892, \
2.46612, 2.46342, 2.46084, 2.45837, 2.45601, 2.45376, 2.45161, \
2.44957, 2.44764, 2.4458, 2.44406, 2.44242, 2.44086, 2.4394, 2.43802, \
2.43672, 2.43549, 2.43435, 2.43327, 2.43226, 2.43131, 2.43043, \
2.4296, 2.42883, 2.42811, 2.42744, 2.42682, 2.42624, 2.42571, \
2.42522, 2.42476, 2.42434, 2.42395, 2.4236, 2.42328, 2.42298, \
2.42271, 2.42247, 2.42224, 2.42205, 2.42187, 2.42171, 2.42157, \
2.42145, 2.42135, 2.42126, 2.42118, 2.42112, 2.42107, 2.42103, \
2.42101, 2.42099, 2.42098, 2.42099, 2.421, 2.42102, 2.42104, 2.42108, \
2.42112]
#L=0.1
#exact
kIaeL01=[1.87471, 1.87482, 1.87517, 1.87573, 1.87648, 1.87739, 1.87842, \
1.87954, 1.88068, 1.88182, 1.88291, 1.88391, 1.88478, 1.88549, \
1.88602, 1.88635, 1.88647, 1.88636, 1.88603, 1.88548, 1.88471, \
1.88374, 1.88258, 1.88124, 1.87974, 1.87809, 1.87632, 1.87444, \
1.87247, 1.87043, 1.86833, 1.86618, 1.86401, 1.86182, 1.85963, \
1.85744, 1.85527, 1.85312, 1.851, 1.84892, 1.84689, 1.8449, 1.84297, \
1.84109, 1.83926, 1.8375, 1.8358, 1.83415, 1.83257, 1.83105, 1.82959, \
1.8282, 1.82686, 1.82558, 1.82436, 1.82319, 1.82208, 1.82103, \
1.82002, 1.81907, 1.81816, 1.8173, 1.81649, 1.81572, 1.81499, 1.8143, \
1.81365, 1.81303, 1.81246, 1.81191, 1.8114, 1.81092, 1.81047, \
1.81004, 1.80964, 1.80927, 1.80893, 1.8086, 1.8083, 1.80802, 1.80775, \
1.80751, 1.80729, 1.80708, 1.80689, 1.80671, 1.80655, 1.8064, \
1.80626, 1.80614, 1.80603, 1.80593, 1.80584, 1.80576, 1.80569, \
1.80562, 1.80557, 1.80552, 1.80549, 1.80545, 1.80543]
#method 1
kIam1L01=[]
#method 2
kIam2L01=[1.89076, 1.89086, 1.89115, 1.89162, 1.89226, 1.89303, 1.89391, \
1.89487, 1.89586, 1.89685, 1.89781, 1.8987, 1.89948, 1.90015, \
1.90066, 1.90101, 1.90119, 1.90117, 1.90096, 1.90057, 1.89999, \
1.89922, 1.89829, 1.8972, 1.89597, 1.8946, 1.89312, 1.89153, 1.88985, \
1.88811, 1.8863, 1.88445, 1.88256, 1.88065, 1.87873, 1.87681, 1.8749, \
1.873, 1.87112, 1.86927, 1.86746, 1.86568, 1.86395, 1.86226, 1.86062, \
1.85903, 1.85749, 1.856, 1.85456, 1.85318, 1.85185, 1.85058, 1.84936, \
1.84818, 1.84706, 1.84599, 1.84497, 1.844, 1.84307, 1.84219, 1.84135, \
1.84055, 1.83979, 1.83908, 1.8384, 1.83775, 1.83715, 1.83657, \
1.83603, 1.83552, 1.83504, 1.83458, 1.83416, 1.83375, 1.83338, \
1.83303, 1.83269, 1.83239, 1.8321, 1.83183, 1.83158, 1.83134, \
1.83112, 1.83092, 1.83074, 1.83056, 1.83041, 1.83026, 1.83013, 1.83, \
1.82989, 1.82979, 1.8297, 1.82962, 1.82955, 1.82948, 1.82942, \
1.82937, 1.82933, 1.82929, 1.82927]


figure(1)
hold(True)

font = {'family' : 'Verdana',
        'color'  : 'black',
        'weight' : 'normal',
        'size'   : 25,       
        }

plt.rc('text', usetex=True)
#Adding the image to the graph
im=read_png('SandH.png')
imageBox=OffsetImage(im,zoom=0.37)
xy=[22.5,0.006]
ab = AnnotationBbox(imageBox, xy,
    xybox=(5., -5.),
    xycoords='data',
    boxcoords="offset points")                                  
fig = gcf()
fig.clf()
ax=subplot(111)
ax.add_artist(ab)
#defiing the style for the graph

#PLOTS
rc('font', size=18,family= 'Verdana')
rcParams['xtick.major.pad']='15'
rcParams['ytick.major.pad']='15'

plalf1=plot(r0, kIaeL01,'r-',color='black',lw=2,label='Exact')
plalf1=plot(r0, kIam2L01,'-.',color='black',lw=2,label='Method 2')


   
#plkI20E=plot(D, kIk22E,'o',color='black')
text(8,1.84,r'$L=1$',fontsize=25,color='black') #Text in the plot

grid(True)
#GRID
xticklines = getp(gca(), 'xticklines')
yticklines = getp(gca(), 'yticklines')
xgridlines = getp(gca(), 'xgridlines')
ygridlines = getp(gca(), 'ygridlines')
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(xticklines, 'linewidth', 1)
setp(yticklines, 'linewidth', 1)
setp(xgridlines, 'linestyle', '-.')
setp(ygridlines, 'linestyle', '-.')
setp(yticklabels, 'color', 'black', fontsize='17')
setp(xticklabels, 'color', 'black', fontsize='17')
#TITLE
#title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)

xlabel(r'$\frac{S}{a}$', fontsize='30')
xlim([0,10])
ylabel(r'$k_{I}$', fontsize='30')
#ylim([-0.015,0.011])
#Legends
legend1=legend(loc=1)
for label in legend1.get_texts():
    label.set_fontsize('18')
#frame=legend.get_frame()
#frame.set_facecolor('0.7')
figure(2)
plalf1=plot(r0, kIaeL1,'r-',color='black',lw=2,label='Exact')
plalf1=plot(r0, kIam2L1,'-.',color='black',lw=2,label='Method 2')


   
#plkI20E=plot(D, kIk22E,'o',color='black')
text(8,1.84,r'$\frac{H}{a}=5$',fontsize=25,color='black') #Text in the plot

grid(True)
#GRID
xticklines = getp(gca(), 'xticklines')
yticklines = getp(gca(), 'yticklines')
xgridlines = getp(gca(), 'xgridlines')
ygridlines = getp(gca(), 'ygridlines')
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(xticklines, 'linewidth', 1)
setp(yticklines, 'linewidth', 1)
setp(xgridlines, 'linestyle', '-.')
setp(ygridlines, 'linestyle', '-.')
setp(yticklabels, 'color', 'black', fontsize='17')
setp(xticklabels, 'color', 'black', fontsize='17')
#TITLE
#title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)

xlabel(r'$\frac{S}{a}$', fontsize='30')
xlim([0,10])
ylabel(r'$k_{I}$', fontsize='30')
#ylim([-0.015,0.011])
#Legends
legend1=legend(loc=1)
for label in legend1.get_texts():
    label.set_fontsize('18')
#frame=legend.get_frame()
#frame.set_facecolor('0.7')


show()


==> Figures/Pythons/Verification-KII.py <==
import matplotlib.pyplot as plt
from pylab import *
from matplotlib.offsetbox import AnnotationBbox, OffsetImage
from matplotlib._png import read_png
from matplotlib import rc, font_manager
#rom numpy import arange
from matplotlib.pyplot import figure, axes, plot, xlabel, ylabel, title, \
grid, savefig, show
#This file plots for the point A of two cracks with angle!
close('all')
#The results for exact solution
#H=3
r0=[0, 0.5, 1., 1.5, 2., 2.5, 3., 3.5, 4., 4.5, 5., 5.5, 6., 6.5, 7., \
7.5, 8., 8.5, 9., 9.5, 10.]
kIIb=[0.00339279, 0.00601459, 0.00733693, 0.00719929, 0.00578071, \
0.00346836, 0.000706366, -0.0021157, -0.00471656, -0.0069303, \
-0.00868708, -0.00998489, -0.0108629, -0.0113804, -0.0116032, \
-0.0115945, -0.0114107, -0.0110997, -0.0107004, -0.0102437]
#L=1
#Exact
kIIaeL1=[0,0.0213606, 0.0334486, 0.0327324, 0.021783, 0.00575224, -0.0108075, \
-0.0251368, -0.0361072, -0.0436338, -0.0481507, -0.0502701, \
-0.0506003, -0.0496667, -0.0478894, -0.0455879, -0.0429959, \
-0.0402793, -0.037552, -0.0348895, -0.0323395]
#method 1
kIIam1L1=[0,-0.00556203, -0.010681, -0.0150613, -0.0186123, -0.0214027, \
-0.0235683, -0.0252366, -0.0264951, -0.0273932, -0.0279593, \
-0.0282162, -0.0281905, -0.0279154, -0.0274289, -0.0267712, \
-0.0259818, -0.0250969, -0.0241483, -0.0231631, -0.022163]
#method 2
kIIam2L1=[0,0.000827951, 0.00168393, 0.00251891, 0.00319913, 0.00356865, \
0.00352558, 0.00306073, 0.00224829, 0.00120933, 0.0000730425, \
-0.00105012, -0.00208047, -0.00297012, -0.00369782, -0.00426174, \
-0.00467252, -0.00494767, -0.00510751, -0.00517251, -0.0051618]
#L=0.1
#exact
kIIaeL01=[0,0.00410705, 0.00723116, 0.0087159, 0.00839141, 0.00652175, \
0.00361956, 0.000246173, -0.00312573, -0.00617047, -0.00870876, \
-0.0106773, -0.0120907, -0.0130082, -0.0135083, -0.0136735, \
-0.0135804, -0.013296, -0.0128757, -0.012364, -0.0117958]
#method 1
kIIam1L01=[0,0.00302426, 0.00536276, 0.00653959, 0.00640028, 0.00509224, \
0.00295422, 0.000384323, -0.00226089, -0.00471806, -0.00682701, \
-0.0085158, -0.00977646, -0.0106409, -0.0111619, -0.0113993, \
-0.0114119, -0.0112529, -0.0109678, -0.010594, -0.0101617]
#method 2
kIIam2L01=[0,0.0031363, 0.00558152, 0.00685512, 0.00679927, 0.0055595, 0.00347408, \
0.000941802, -0.0016793, -0.00412397, -0.00622997, -0.00792339, \
-0.00919445, -0.0100736, -0.0106122, -0.0108691, -0.0109023, \
-0.0107644, -0.0105005, -0.0101476, -0.00973555]

figure(1)
hold(True)

font = {'family' : 'Verdana',
        'color'  : 'black',
        'weight' : 'normal',
        'size'   : 25,       
        }

plt.rc('text', usetex=True)
#Adding the image to the graph
#im=read_png('SandH.png')
#imageBox=OffsetImage(im,zoom=0.37)
#xy=[7.7,0.10]
#ab = AnnotationBbox(imageBox, xy,
#    xybox=(5., -5.),
#    xycoords='data',
#    boxcoords="offset points")                                  
#fig = gcf()
#fig.clf()
#ax=subplot(111)
#ax.add_artist(ab)
#defiing the style for the graph

#PLOTS
rc('font', size=18,family= 'Verdana')
rcParams['xtick.major.pad']='15'
rcParams['ytick.major.pad']='15'

#plalf1=plot(r0, kIIb,'o',color='black',label='Matched')
plalf1=plot(r0, kIIaeL1,'-',color='black',lw=2,label='Exact')
plalf1=plot(r0, kIIam1L1,'-.',color='black',lw=2,label='Method 1')
plalf1=plot(r0, kIIam2L1,'--',color='black',lw=2,label='Method 2')
#plalf1=plot(r0, kIIeH10,'o',color='black')


   
#plkI20E=plot(D, kIk22E,'o',color='black')
text(8,-0.0,r'$L=1$',fontsize=25,color='black') #Text in the plot
#text(12,-0.012,r'$\frac{H}{a}=5$',fontsize=25,color='black') #Text in the plot

grid(True)
#GRID
xticklines = getp(gca(), 'xticklines')
yticklines = getp(gca(), 'yticklines')
xgridlines = getp(gca(), 'xgridlines')
ygridlines = getp(gca(), 'ygridlines')
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(xticklines, 'linewidth', 1)
setp(yticklines, 'linewidth', 1)
setp(xgridlines, 'linestyle', '-.')
setp(ygridlines, 'linestyle', '-.')
setp(yticklabels, 'color', 'black', fontsize='17')
setp(xticklabels, 'color', 'black', fontsize='17')
#TITLE
#title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)

xlabel(r'$\frac{S}{a}$', fontsize='30')
xlim([0,10])
ylabel(r'$k_{II}$', fontsize='30')
#ylim([-0.015,0.011])
#Legends
legend1=legend(loc=1)
for label in legend1.get_texts():
    label.set_fontsize('18')
#frame=legend.get_frame()
#frame.set_facecolor('0.7')
figure(2)
plalf1=plot(r0, kIIaeL01,'-',color='black',lw=2,label='Exact')
plalf1=plot(r0, kIIam1L01,'-.',color='black',lw=2,label='Method 2')
plalf1=plot(r0, kIIam2L01,'--',color='black',lw=2,label='Method 2')
#plalf1=plot(r0, kIIeH10,'o',color='black')


   
#plkI20E=plot(D, kIk22E,'o',color='black')
text(8,-0.01,r'$L=0.1$',fontsize=25,color='black') #Text in the plot
#text(12,-0.012,r'$\frac{H}{a}=5$',fontsize=25,color='black') #Text in the plot

grid(True)
#GRID
xticklines = getp(gca(), 'xticklines')
yticklines = getp(gca(), 'yticklines')
xgridlines = getp(gca(), 'xgridlines')
ygridlines = getp(gca(), 'ygridlines')
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(xticklines, 'linewidth', 1)
setp(yticklines, 'linewidth', 1)
setp(xgridlines, 'linestyle', '-.')
setp(ygridlines, 'linestyle', '-.')
setp(yticklabels, 'color', 'black', fontsize='17')
setp(xticklabels, 'color', 'black', fontsize='17')
#TITLE
#title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)

xlabel(r'$\frac{S}{a}$', fontsize='30')
xlim([0,10])
ylabel(r'$k_{II}$', fontsize='30')
#ylim([-0.015,0.011])
#Legends
legend1=legend(loc=1)
for label in legend1.get_texts():
    label.set_fontsize('18')

show()


==> Figures/Pythons/kII.py <==
import matplotlib.pyplot as plt
from pylab import *
from matplotlib.offsetbox import AnnotationBbox, OffsetImage
from matplotlib._png import read_png
from matplotlib import rc, font_manager
#rom numpy import arange
from matplotlib.pyplot import figure, axes, plot, xlabel, ylabel, title, \
grid, savefig, show
#This file plots for the point A of two cracks with angle!
close('all')
#The results for exact solution
r0=[0, 0.5, 1., 1.5, 2., 2.5, 3., 3.5, 4., 4.5, 5., 5.5, 6., 6.5, 7., \
7.5, 8., 8.5, 9., 9.5, 10., 10.5, 11., 11.5, 12., 12.5, 13., 13.5, \
14., 14.5, 15., 15.5, 16., 16.5, 17., 17.5, 18., 18.5, 19., 19.5, \
20., 20.5, 21., 21.5, 22., 22.5, 23., 23.5, 24., 24.5, 25., 25.5, \
26., 26.5, 27., 27.5, 28., 28.5, 29., 29.5, 30.]
#H=5
kIImH5=[0,0.00429792, 0.00681467, 0.00685989, 0.00491151, 0.00194906, \
-0.00115847, -0.00388555, -0.0060183, -0.00753952, -0.00852703, \
-0.00908922, -0.00933204, -0.0093456, -0.00920105, -0.00895209, \
-0.00863798, -0.00828678, -0.00791811, -0.00754541, -0.00717769, \
-0.00682076, -0.00647821, -0.00615207, -0.00584331, -0.00555216, \
-0.00527838, -0.0050214, -0.00478049, -0.00455479, -0.00434341, \
-0.00414542, -0.00395995, -0.00378612, -0.00362311, -0.00347015, \
-0.00332651, -0.00319152, -0.00306455, -0.00294503, -0.0028324, \
-0.00272619, -0.00262594, -0.00253122, -0.00244165, -0.00235688, \
-0.00227658, -0.00220044, -0.0021282, -0.00205958, -0.00199437, \
-0.00193233, -0.00187327, -0.00181701, -0.00176336, -0.00171217, \
-0.00166329, -0.00161659, -0.00157194, -0.00152921, -0.00148831]
kIIeH5=[0, 0.00339279, 0.00601459, 0.00733693, 0.00719929, \
0.00578071, 0.00346836, 0.000706364, -0.0021157, -0.00471656, \
-0.0069303, -0.00868708, -0.00998489, -0.0108628, -0.0113804, \
-0.0116032, -0.0115945, -0.0114107, -0.0110997, -0.0107004, \
-0.0102437, -0.00975377, -0.00924855, -0.00874146, -0.00824215, \
-0.00775732, -0.00729149, -0.00684746, -0.00642678, -0.0060301, \
-0.00565741, -0.00530821, -0.00498171, -0.00467692, -0.00439271, \
-0.0041279, -0.00388129, -0.00365169, -0.00343794, -0.00323893, \
-0.00305361, -0.00288097, -0.00272009, -0.00257009, -0.00243017, \
-0.00229957, -0.0021776, -0.0020636, -0.001957, -0.00185723, \
-0.0017638, -0.00167625, -0.00159414, -0.00151708, -0.00144471, \
-0.00137669, -0.00131272, -0.00125251, -0.0011958, -0.00114236, \
-0.00109195]
#The results are kI-kIo
#H=10
kIImH10=[0,0.000572275, 0.00109801, 0.00153655, 0.00185782, 0.00204491, \
0.00209442, 0.00201474, 0.00182311, 0.00154209, 0.00119632, \
0.00080979, 0.000404068, -2.8195*10**-6, -0.000396744, -0.000767388, \
-0.00110785, -0.0014141, -0.00168439, -0.00191871, -0.00211826, \
-0.00228509, -0.00242174, -0.00253102, -0.00261579, -0.00267889, \
-0.00272301, -0.00275065, -0.00276412, -0.00276549, -0.00275661, \
-0.00273912, -0.00271447, -0.00268391, -0.00264854, -0.00260931, \
-0.00256703, -0.00252239, -0.00247599, -0.00242833, -0.00237985, \
-0.00233089, -0.00228178, -0.00223275, -0.00218401, -0.00213574, \
-0.00208808, -0.00204114, -0.00199501, -0.00194977, -0.00190546, \
-0.00186212, -0.00181979, -0.00177849, -0.00173822, -0.00169898, \
-0.00166078, -0.0016236, -0.00158744, -0.00155228, -0.0015181]
kIIeH10=[0,0.000592874, 0.00114447, 0.00161751, 0.00198212, 0.00221811, \
0.00231603, 0.00227678, 0.00211029, 0.00183337, 0.00146726, \
0.00103532, 0.000560922, 0.0000658353, -0.000430825, -0.000913225, \
-0.00136901, -0.00178919, -0.00216785, -0.00250169, -0.00278959, \
-0.0030321, -0.00323104, -0.00338911, -0.00350956, -0.00359594, \
-0.00365194, -0.00368118, -0.00368716, -0.00367315, -0.0036422, \
-0.00359704, -0.00354016, -0.00347376, -0.00339977, -0.00331989, \
-0.00323557, -0.00314809, -0.0030585, -0.00296773, -0.00287653, \
-0.00278555, -0.0026953, -0.00260622, -0.00251865, -0.00243288, \
-0.0023491, -0.0022675, -0.00218818, -0.00211122, -0.00203669, \
-0.0019646, -0.00189496, -0.00182776, -0.00176297, -0.00170055, \
-0.00164045, -0.00158263, -0.00152701, -0.00147354, -0.00142215]
#Match results


figure(1)
hold(True)

font = {'family' : 'Verdana',
        'color'  : 'black',
        'weight' : 'normal',
        'size'   : 25,       
        }

plt.rc('text', usetex=True)
#Adding the image to the graph
im=read_png('SandH.png')
imageBox=OffsetImage(im,zoom=0.37)
xy=[22.5,0.006]
ab = AnnotationBbox(imageBox, xy,
    xybox=(5., -5.),
    xycoords='data',
    boxcoords="offset points")                                  
fig = gcf()
fig.clf()
ax=subplot(111)
ax.add_artist(ab)
#defiing the style for the graph

#PLOTS
rc('font', size=18,family= 'Verdana')
rcParams['xtick.major.pad']='15'
rcParams['ytick.major.pad']='15'

plalf1=plot(r0, kIImH5,'-',color='black',label='Matched')
plalf1=plot(r0, kIIeH5,'o',color='black',label='Exact')
plalf1=plot(r0, kIImH10,'-',color='black')
plalf1=plot(r0, kIIeH10,'o',color='black')


   
#plkI20E=plot(D, kIk22E,'o',color='black')
text(8,-0.001,r'$\frac{H}{a}=10$',fontsize=25,color='black') #Text in the plot
text(12,-0.012,r'$\frac{H}{a}=5$',fontsize=25,color='black') #Text in the plot

grid(True)
#GRID
xticklines = getp(gca(), 'xticklines')
yticklines = getp(gca(), 'yticklines')
xgridlines = getp(gca(), 'xgridlines')
ygridlines = getp(gca(), 'ygridlines')
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(xticklines, 'linewidth', 1)
setp(yticklines, 'linewidth', 1)
setp(xgridlines, 'linestyle', '-.')
setp(ygridlines, 'linestyle', '-.')
setp(yticklabels, 'color', 'black', fontsize='17')
setp(xticklabels, 'color', 'black', fontsize='17')
#TITLE
#title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)

xlabel(r'$\frac{S}{a}$', fontsize='30')
xlim([0,30])
ylabel(r'$\frac{k_{II}}{\sigma_y^{\infty}\sqrt{\pi a}}$', fontsize='30')
ylim([-0.015,0.011])
#Legends
legend1=legend(loc=4)
for label in legend1.get_texts():
    label.set_fontsize('18')
#frame=legend.get_frame()
#frame.set_facecolor('0.7')

show()


==> Figures/Pythons/kIpert.py <==
import matplotlib.pyplot as plt
from pylab import *
from matplotlib.offsetbox import AnnotationBbox, OffsetImage
from matplotlib._png import read_png
from matplotlib import rc, font_manager
#rom numpy import arange
from matplotlib.pyplot import figure, axes, plot, xlabel, ylabel, title, \
grid, savefig, show
#This file plots for the point A of two cracks with angle!
close('all')
#The results for exact solution

#Match results
l=arange(0,1.1,0.1)
kIex=sqrt(1+l)
kI1=1-l/4+13.0*l**2/64
kI2=1+l/2+7*l**2/64;
kI3=1+l/2-l**2/8;

figure(1)
hold(True)

font = {'family' : 'Verdana',
        'color'  : 'black',
        'weight' : 'normal',
        'size'   : 25,       
        }

                          


#defiing the style for the graph

#PLOTS
rc('font', size=18,family= 'Verdana')
rcParams['xtick.major.pad']='15'
rcParams['ytick.major.pad']='15'

plalf1=plot(l, kIex,'-',color='black',label='Exact',linewidth=3.0)
plalf1=plot(l, kI1,'-*',color='black',linewidth=2.0,label='Up to 1st Term')
plalf1=plot(l, kI2,'--',color='black',label='Up to 2nd Term',linewidth=2.0)
plalf1=plot(l, kI3,'-o',color='black',label='Up to 3rd Term',linewidth=2.0)
   
#plkI20E=plot(D, kIk22E,'o',color='black')
#text(0.20,0.00095,'Inner Solution',fontsize=18,color='black',bbox=dict(facecolor='white', alpha=2)) #Text in the plot
#text(0.85,0.00095,'Outer Solution',fontsize=18,color='black',bbox=dict(facecolor='white', alpha=0.5)) #Text in the plot

grid(True)
#GRID
xticklines = getp(gca(), 'xticklines')
yticklines = getp(gca(), 'yticklines')
xgridlines = getp(gca(), 'xgridlines')
ygridlines = getp(gca(), 'ygridlines')
xticklabels = getp(gca(), 'xticklabels')
yticklabels = getp(gca(), 'yticklabels')
setp(xticklines, 'linewidth', 1)
setp(yticklines, 'linewidth', 1)
setp(xgridlines, 'linestyle', '-.')
setp(ygridlines, 'linestyle', '-.')
setp(yticklabels, 'color', 'black', fontsize='17')
setp(xticklabels, 'color', 'black', fontsize='17')
#TITLE
#title(r'KI of a pair of equal parallel cracks', fontdict=font,fontsize=16)

xlabel(r'$\frac{L}{a}$', fontsize='30')
#xlim([0,1.5])
ylabel(r'$\frac{K_I}{\sigma_y^{\infty}\sqrt{\pi a}}$', fontsize='30')
ylim([0,2])
#Legends
legend1=legend(loc=4)
for label in legend1.get_texts():
    label.set_fontsize('18')
#frame=legend.get_frame()
#frame.set_facecolor('0.7')
#S=10, H=10

show()

